The three-loop polarized singlet anomalous dimensions from off-shell operator matrix elements

Future high luminosity polarized deep--inelastic scattering experiments will improve both the knowledge of the spin sub--structure of the nucleons and contribute further to the precision determination of the strong coupling constant, as well as, reveal currently yet unknown higher twist contributions in the polarized sector. For all these tasks to be performed, it is necessary to know the QCD leading twist scaling violations of the measured structure functions. Here an important ingredient consists in the polarized singlet anomalous dimensions and splitting functions in QCD. We recalculate these quantities to three--loop order in the M--scheme by using the traditional method of space--like off--shell massless operator matrix elements, being a gauge--dependent framework. Here one obtains the anomalous dimensions without referring to gravitational currents, needed when calculating them using the forward Compton amplitude. We also calculate the non--singlet splitting function $\Delta P_{\rm qq}^{(2), \rm s, NS}$ and compare the final results to the literature, also including predictions for the region of small values of Bjorken $x$.

==> anc/ANOM3pol.m <==
(* --------------------------------------------------------      *)
(*                                                               *)
(* J. Bl\"umlein, P. Marquard, C. Schneider, and K. Sch\"onwald, *)
(*                                                               *)
(* DESY 21--192                                                  *)
(*                                                               *)
(* The three-loop polarized singlet anonamlous dimensions from   *)
(* off shell operator matrix elements                            *)
(*                                                               *)
(* At any use of this file the above paper has to be quoted.     *)
(*                                                               *)
(* All expressions are in the M-scheme.                                                               *)
(* dGijk  = anomalous dimension k=0,1,2                          *)
(* dPijk  = splitting function  k=0,1,2                          *)
(* the qq chanel is separated into qq=ns(non-singlet)            *)
(*                             and qq=ps(pure-singlet)           *)
(* for the non-singlet and gg channels the delta (dPijkdel),     *)
(* regular (dPijkreg) and plus (dPijkpl) parts are separated     *)
(*                                                               *)
(* --------------------------------------------------------      *)

dGqq0=CF*((-2*(2 + 3*N + 3*N^2))/(N*(1 + N)) + 8*S[1, N]);

dGqg0=(-8*(-1 + N)*NF*TF)/(N*(1 + N));

dGgq0=(-4*CF*(2 + N))/(N*(1 + N));

dGgg0 = (8*NF*TF)/3 + CA*((-2*(24 + 11*N + 11*N^2))/(3*N*(1 + N)) + 
8*S[1, N]);

dGns1=CF*(NF*TF*((4*(-12 + 20*N + 47*N^2 + 6*N^3 + 3*N^4))/(9*N^2*(1 + N)^2) - 
     (160*S[1, N])/9 + (32*S[2, N])/3) + 
   CA*((-144 - 156*N - 496*N^2 - 995*N^3 - 757*N^4 - 153*N^5 - 51*N^6)/
      (9*N^3*(1 + N)^3) + 16*S[-3, N] + (536*S[1, N])/9 + 
     S[-2, N]*(-16/(N*(1 + N)) + 32*S[1, N]) - (88*S[2, N])/3 + 16*S[3, N] - 
     32*S[-2, 1, N])) + 
 CF^2*((24 + 32*N + 24*N^2 - 27*N^3 - 9*N^4 - 9*N^5 - 3*N^6)/
    (N^3*(1 + N)^3) - 32*S[-3, N] + S[-2, N]*(32/(N*(1 + N)) - 64*S[1, N]) + 
   S[1, N]*((16*(1 + 2*N))/(N^2*(1 + N)^2) - 32*S[2, N]) + 
   (8*(2 + 3*N + 3*N^2)*S[2, N])/(N*(1 + N)) - 32*S[3, N] + 64*S[-2, 1, N]);

dGps1=(16*CF*(2 + N)*(1 + 2*N + N^3)*NF*TF)/(N^3*(1 + N)^3);

dGqg1=CF*NF*TF*((-8*(-1 + N)*(2 - N + 10*N^3 + 5*N^4))/(N^3*(1 + N)^3) + 
   (32*(-1 + N)*S[1, N])/(N^2*(1 + N)) - (16*(-1 + N)*S[1, N]^2)/
    (N*(1 + N)) + (16*(-1 + N)*S[2, N])/(N*(1 + N))) + 
 CA*NF*TF*((-16*(-2 - 7*N + 3*N^2 - 4*N^3 + N^4 + N^5))/(N^3*(1 + N)^3) + 
   (32*(-1 + N)*S[-2, N])/(N*(1 + N)) - (64*S[1, N])/(N*(1 + N)^2) + 
   (16*(-1 + N)*S[1, N]^2)/(N*(1 + N)) + (16*(-1 + N)*S[2, N])/(N*(1 + N)));

dGgq1=CF^2*((4*(2 + N)*(1 + 3*N)*(-2 - N + 3*N^2 + 3*N^3))/(N^3*(1 + N)^3) - 
   (8*(2 + N)*(1 + 3*N)*S[1, N])/(N*(1 + N)^2) + 
   (8*(2 + N)*S[1, N]^2)/(N*(1 + N)) + (8*(2 + N)*S[2, N])/(N*(1 + N))) + 
 CF*(NF*TF*((32*(2 + N)*(2 + 5*N))/(9*N*(1 + N)^2) - 
     (32*(2 + N)*S[1, N])/(3*N*(1 + N))) + 
   CA*((-8*(36 + 72*N + 41*N^2 + 254*N^3 + 271*N^4 + 76*N^5))/
      (9*N^3*(1 + N)^3) + (16*(2 + N)*S[-2, N])/(N*(1 + N)) + 
     (8*(12 + 22*N + 11*N^2)*S[1, N])/(3*N^2*(1 + N)) - 
     (8*(2 + N)*S[1, N]^2)/(N*(1 + N)) + (8*(2 + N)*S[2, N])/(N*(1 + N))));

dGgg1=(8*CF*(4 + 2*N - 8*N^2 + N^3 + 5*N^4 + 3*N^5 + N^6)*NF*TF)/(N^3*(1 + N)^3) + 
 CA*NF*TF*((32*(-3 + 13*N + 16*N^2 + 6*N^3 + 3*N^4))/(9*N^2*(1 + N)^2) - 
   (160*S[1, N])/9) + 
 CA^2*((-4*(144 + 258*N + 7*N^2 + 698*N^3 + 469*N^4 + 144*N^5 + 48*N^6))/
    (9*N^3*(1 + N)^3) - 16*S[-3, N] + 
   S[-2, N]*(64/(N*(1 + N)) - 32*S[1, N]) + 
   S[1, N]*((8*(72 + 144*N + 67*N^2 + 134*N^3 + 67*N^4))/(9*N^2*(1 + N)^2) - 
     32*S[2, N]) + (64*S[2, N])/(N*(1 + N)) - 16*S[3, N] + 32*S[-2, 1, N]);

dGns2 = CF*(NF^2*TF^2*((8*(-24 + 16*N + 96*N^2 + 35*N^3 + 57*N^4 + 153*N^5 + 51*N^6))/
      (27*N^3*(1 + N)^3) - (128*S[1, N])/27 - (640*S[2, N])/27 + 
     (128*S[3, N])/9) + CA*NF*TF*
    ((-8*(144 - 12*N - 362*N^2 - 417*N^3 - 1507*N^4 - 1471*N^5 + 347*N^6 + 
        1080*N^7 + 270*N^8))/(27*N^4*(1 + N)^4) + (32*(2 + 3*N + 3*N^2)*z3)/
      (N*(1 + N)) + (128*S[-4, N])/3 + 
     S[-3, N]*((-64*(3 + 10*N + 10*N^2))/(9*N*(1 + N)) + (128*S[1, N])/3) + 
     (5344*S[2, N])/27 + S[-2, N]*((64*(-3 + 10*N + 16*N^2))/
        (9*N^2*(1 + N)^2) - (1280*S[1, N])/9 + (128*S[2, N])/3) - 
     (32*(3 + 14*N + 14*N^2)*S[3, N])/(3*N*(1 + N)) + (320*S[4, N])/3 + 
     (128*(-3 + 10*N + 10*N^2)*S[-2, 1, N])/(9*N*(1 + N)) + 
     S[1, N]*((-16*(18 + 36*N + 36*N^2 + 209*N^3 + 627*N^4 + 627*N^5 + 
          209*N^6))/(27*N^3*(1 + N)^3) - 128*z3 + 64*S[3, N] + 
       (256*S[-2, 1, N])/3) + (128*S[-2, 2, N])/3 - (256*S[3, 1, N])/3 - 
     (512*S[-2, 1, 1, N])/3) + 
   CA^2*((2592 + 15840*N + 22824*N^2 - 18992*N^3 - 85692*N^4 - 144917*N^5 - 
       147665*N^6 - 70578*N^7 + 11770*N^8 + 24855*N^9 + 4971*N^10)/
      (54*N^5*(1 + N)^5) - (24*(4 + 4*N + 9*N^2 + 10*N^3 + 5*N^4)*z3)/
      (N^2*(1 + N)^2) - 704*S[-5, N] + S[-2, N]^2*
      ((48*(2 + N + N^2))/(N*(1 + N)) - 192*S[1, N]) + 
     S[-4, N]*((-16*(30 + 13*N + 13*N^2))/(3*N*(1 + N)) + 320*S[1, N]) + 
     S[-3, N]*((16*(135 + 177*N + 311*N^2 + 268*N^3 + 134*N^4))/
        (9*N^2*(1 + N)^2) - 320*S[-2, N] - (32*(24 + 11*N + 11*N^2)*S[1, N])/
        (3*N*(1 + N)) + 256*S[1, N]^2 - 768*S[2, N]) + 
     (8*(-81 + 9*N + 398*N^2 + 778*N^3 + 389*N^4)*S[3, N])/
      (9*N^2*(1 + N)^2) - (16*(-24 + 55*N + 55*N^2)*S[4, N])/(3*N*(1 + N)) + 
     64*S[5, N] - 448*S[-4, 1, N] + (512*S[-3, 1, N])/(N*(1 + N)) + 
     S[1, N]^2*(-128*S[3, N] - 512*S[-2, 1, N]) - 
     (32*(135 + 111*N + 245*N^2 + 268*N^3 + 134*N^4)*S[-2, 1, N])/
      (9*N^2*(1 + N)^2) + S[2, N]*(-8344/27 + 384*S[3, N] + 
       1536*S[-2, 1, N]) - (32*(-48 + 11*N + 11*N^2)*S[-2, 2, N])/
      (3*N*(1 + N)) + 1088*S[-2, 3, N] - 768*S[2, -3, N] + 
     S[-2, N]*((16*(27 + 78*N - 92*N^2 - 379*N^3 - 155*N^4 + 81*N^5 + 
          27*N^6))/(9*N^3*(1 + N)^3) - 192*z3 + 
       (32*(45 + 54*N + 188*N^2 + 268*N^3 + 134*N^4)*S[1, N])/
        (9*N^2*(1 + N)^2) - (352*S[2, N])/3 - 64*S[3, N] + 128*S[-2, 1, N] - 
       1536*S[2, 1, N]) - 384*S[2, 3, N] + 
     (64*(-12 + 11*N + 11*N^2)*S[3, 1, N])/(3*N*(1 + N)) + 384*S[4, 1, N] + 
     1536*S[-3, 1, 1, N] + 512*S[-2, 1, -2, N] + 
     (128*(-24 + 11*N + 11*N^2)*S[-2, 1, 1, N])/(3*N*(1 + N)) + 
     S[1, N]*((4*(-6 + 22*N + 36*N^2 + 100*N^3 + 475*N^4 + 1196*N^5 + 
          1542*N^6 + 980*N^7 + 245*N^8))/(3*N^4*(1 + N)^4) - 
       (16*(-8 + 11*N + 11*N^2)*S[3, N])/(N*(1 + N)) - 256*S[4, N] - 
       1024*S[-3, 1, N] - (64*(-24 + 11*N + 11*N^2)*S[-2, 1, N])/
        (3*N*(1 + N)) - 1024*S[-2, 2, N] + 512*S[3, 1, N] + 
       2048*S[-2, 1, 1, N]) + 1536*S[-2, 2, 1, N] + 1536*S[2, 1, -2, N] - 
     768*S[3, 1, 1, N] - 3072*S[-2, 1, 1, 1, N])) + 
 CF^3*((160 + 752*N + 1600*N^2 + 1748*N^3 + 464*N^4 + 107*N^5 + 383*N^6 + 
     338*N^7 - 130*N^8 - 145*N^9 - 29*N^10)/(N^5*(1 + N)^5) - 
   (48*(4 + 4*N + 9*N^2 + 10*N^3 + 5*N^4)*z3)/(N^2*(1 + N)^2) - 
   1792*S[-5, N] + S[-2, N]^2*(128/(N*(1 + N)) - 256*S[1, N]) + 
   S[-4, N]*((-32*(26 + 3*N + 3*N^2))/(N*(1 + N)) + 1664*S[1, N]) + 
   S[-3, N]*((32*(20 + 17*N + 21*N^2))/(N^2*(1 + N)^2) - 640*S[-2, N] - 
     (64*(20 + 3*N + 3*N^2)*S[1, N])/(N*(1 + N)) + 1280*S[1, N]^2 - 
     2176*S[2, N]) - (32*(2 + 3*N + 3*N^2)*S[2, N]^2)/(N*(1 + N)) + 
   (8*(-20 - 16*N + 13*N^2 + 26*N^3 + 13*N^4)*S[3, N])/(N^2*(1 + N)^2) - 
   (32*(2 + 15*N + 15*N^2)*S[4, N])/(N*(1 + N)) - 1664*S[-4, 1, N] + 
   (1792*S[-3, 1, N])/(N*(1 + N)) + 
   S[1, N]^2*((-64*(1 + 3*N + 3*N^2))/(N^3*(1 + N)^3) - 1536*S[-2, 1, N]) - 
   (64*(16 + 11*N + 15*N^2)*S[-2, 1, N])/(N^2*(1 + N)^2) + 
   S[2, N]*((4*(-16 - 4*N + 12*N^2 + 51*N^3 + 9*N^4 + 9*N^5 + 3*N^6))/
      (N^3*(1 + N)^3) + 512*S[3, N] + 4352*S[-2, 1, N]) - 
   (64*(-26 + 3*N + 3*N^2)*S[-2, 2, N])/(N*(1 + N)) + 2944*S[-2, 3, N] - 
   2304*S[2, -3, N] + S[-2, N]*
    ((32*(2 + 8*N + 6*N^2 + 9*N^3 + 9*N^4 + 9*N^5 + 3*N^6))/(N^3*(1 + N)^3) - 
     384*z3 - (64*(4 + 3*N + 3*N^2)*S[2, N])/(N*(1 + N)) + 
     S[1, N]*((128*(1 - N + 3*N^2))/(N^2*(1 + N)^2) + 512*S[2, N]) + 
     128*S[3, N] + 256*S[-2, 1, N] - 4608*S[2, 1, N]) - 384*S[2, 3, N] + 
   (128*(-2 + 3*N + 3*N^2)*S[3, 1, N])/(N*(1 + N)) + 384*S[4, 1, N] + 
   4608*S[-3, 1, 1, N] + 1024*S[-2, 1, -2, N] + 
   (768*(-4 + N + N^2)*S[-2, 1, 1, N])/(N*(1 + N)) + 
   S[1, N]*((8*(-44 - 120*N - 115*N^2 - 40*N^3 + 95*N^4 + 66*N^5 + 22*N^6))/
      (N^4*(1 + N)^4) - (128*(1 + 2*N)*S[2, N])/(N^2*(1 + N)^2) + 
     128*S[2, N]^2 - 384*S[3, N] + 128*S[4, N] - 3584*S[-3, 1, N] - 
     (384*(-4 + N + N^2)*S[-2, 1, N])/(N*(1 + N)) - 3328*S[-2, 2, N] + 
     512*S[3, 1, N] + 6144*S[-2, 1, 1, N]) + 4608*S[-2, 2, 1, N] + 
   4608*S[2, 1, -2, N] - 768*S[3, 1, 1, N] - 9216*S[-2, 1, 1, 1, N]) + 
 CF^2*(NF*TF*((4*(120 - 632*N^2 - 779*N^3 + 90*N^4 + 1635*N^5 + 1443*N^6 + 
        828*N^7 + 207*N^8))/(9*N^4*(1 + N)^4) - (32*(2 + 3*N + 3*N^2)*z3)/
      (N*(1 + N)) - (256*S[-4, N])/3 + 
     S[-3, N]*((128*(3 + 10*N + 10*N^2))/(9*N*(1 + N)) - (256*S[1, N])/3) + 
     S[-2, N]*((-128*(-3 + 10*N + 16*N^2))/(9*N^2*(1 + N)^2) + 
       (2560*S[1, N])/9 - (256*S[2, N])/3) - 
     (16*(-24 + 16*N + 79*N^2 + 30*N^3 + 15*N^4)*S[2, N])/(9*N^2*(1 + N)^2) - 
     (128*S[2, N]^2)/3 + (64*(12 + 29*N + 29*N^2)*S[3, N])/(9*N*(1 + N)) - 
     (512*S[4, N])/3 + S[1, N]*
      ((-8*(-96 - 112*N + 144*N^2 + 421*N^3 + 495*N^4 + 495*N^5 + 165*N^6))/
        (9*N^3*(1 + N)^3) + 128*z3 + (1280*S[2, N])/9 - (512*S[3, N])/3 - 
       (512*S[-2, 1, N])/3) - (256*(-3 + 10*N + 10*N^2)*S[-2, 1, N])/
      (9*N*(1 + N)) - (256*S[-2, 2, N])/3 + (256*S[3, 1, N])/3 + 
     (1024*S[-2, 1, 1, N])/3) + 
   CA*((-3456 - 17616*N - 32592*N^2 - 12280*N^3 + 34648*N^4 + 40241*N^5 - 
       5163*N^6 - 27870*N^7 - 15246*N^8 - 6795*N^9 - 1359*N^10)/
      (18*N^5*(1 + N)^5) + (72*(4 + 4*N + 9*N^2 + 10*N^3 + 5*N^4)*z3)/
      (N^2*(1 + N)^2) + 2304*S[-5, N] + 
     S[-4, N]*((16*(138 + 35*N + 35*N^2))/(3*N*(1 + N)) - 1472*S[1, N]) + 
     S[-2, N]^2*((-32*(8 + 3*N + 3*N^2))/(N*(1 + N)) + 512*S[1, N]) + 
     (352*S[2, N]^2)/3 + S[-3, N]*
      ((-16*(450 + 507*N + 811*N^2 + 536*N^3 + 268*N^4))/(9*N^2*(1 + N)^2) + 
       960*S[-2, N] + (32*(108 + 31*N + 31*N^2)*S[1, N])/(3*N*(1 + N)) - 
       1152*S[1, N]^2 + 2624*S[2, N]) - 
     (16*(-126 + 6*N + 427*N^2 + 770*N^3 + 385*N^4)*S[3, N])/
      (9*N^2*(1 + N)^2) + (16*(-30 + 151*N + 151*N^2)*S[4, N])/
      (3*N*(1 + N)) + 1728*S[-4, 1, N] - (1920*S[-3, 1, N])/(N*(1 + N)) + 
     S[2, N]*((4*(144 + 24*N + 368*N^2 + 1669*N^3 + 2231*N^4 + 1359*N^5 + 
          453*N^6))/(9*N^3*(1 + N)^3) - 832*S[3, N] - 5248*S[-2, 1, N]) + 
     (32*(414 + 321*N + 625*N^2 + 536*N^3 + 268*N^4)*S[-2, 1, N])/
      (9*N^2*(1 + N)^2) + S[1, N]^2*(256*S[3, N] + 1792*S[-2, 1, N]) + 
     (32*(-174 + 31*N + 31*N^2)*S[-2, 2, N])/(3*N*(1 + N)) - 
     3648*S[-2, 3, N] + 2688*S[2, -3, N] + 
     S[-2, N]*((-16*(72 + 156*N - 286*N^2 - 391*N^3 + 162*N^4 + 81*N^5))/
        (9*N^3*(1 + N)^2) + 576*z3 + S[1, N]*
        ((-64*(54 + 45*N + 215*N^2 + 268*N^3 + 134*N^4))/(9*N^2*(1 + N)^2) - 
         256*S[2, N]) + (32*(12 + 31*N + 31*N^2)*S[2, N])/(3*N*(1 + N)) + 
       64*S[3, N] - 384*S[-2, 1, N] + 5376*S[2, 1, N]) + 768*S[2, 3, N] - 
     (64*(-24 + 29*N + 29*N^2)*S[3, 1, N])/(3*N*(1 + N)) - 768*S[4, 1, N] - 
     5376*S[-3, 1, 1, N] - 1536*S[-2, 1, -2, N] + 
     S[1, N]*((-16*(-144 - 309*N - 395*N^2 - 617*N^3 - 481*N^4 - 31*N^5 + 
          135*N^6))/(9*N^4*(1 + N)^4) - (4288*S[2, N])/9 + 
       (64*(-12 + 31*N + 31*N^2)*S[3, N])/(3*N*(1 + N)) + 320*S[4, N] + 
       3840*S[-3, 1, N] + (64*(-84 + 31*N + 31*N^2)*S[-2, 1, N])/
        (3*N*(1 + N)) + 3712*S[-2, 2, N] - 1024*S[3, 1, N] - 
       7168*S[-2, 1, 1, N]) - (128*(-84 + 31*N + 31*N^2)*S[-2, 1, 1, N])/
      (3*N*(1 + N)) - 5376*S[-2, 2, 1, N] - 5376*S[2, 1, -2, N] + 
     1536*S[3, 1, 1, N] + 10752*S[-2, 1, 1, 1, N]));

dGps2 = CF^2*NF*TF*((-16*(2 + N)*(-8 - 26*N - 33*N^2 - 31*N^3 - 28*N^4 + 13*N^5 + 
      33*N^6 + 24*N^7))/(N^5*(1 + N)^5) + (192*(-1 + N)*(2 + N)*z3)/
    (N^2*(1 + N)^2) - (8*(-1 + N)*(2 + N)*(2 + 3*N + 3*N^2)*S[1, N]^2)/
    (N^3*(1 + N)^3) + (32*(-1 + N)*(2 + N)*S[1, N]^3)/(3*N^2*(1 + N)^2) - 
   (8*(2 + N)*(14 + 23*N + 11*N^3)*S[2, N])/(N^3*(1 + N)^3) + 
   S[1, N]*((16*(2 + N)*(-12 - 22*N - 13*N^2 + 13*N^3 + 9*N^4 + 21*N^5))/
      (N^4*(1 + N)^4) - (32*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) - 
   (224*(-1 + N)*(2 + N)*S[3, N])/(3*N^2*(1 + N)^2) + 
   (64*(-1 + N)*(2 + N)*S[2, 1, N])/(N^2*(1 + N)^2)) + 
 CF*(NF^2*TF^2*((-64*(2 + N)*(-9 + 3*N + 50*N^2 + 59*N^3 + 7*N^4 + 58*N^5))/
      (27*N^4*(1 + N)^4) + (64*(2 + N)*(6 + 10*N - 3*N^2 + 11*N^3)*S[1, N])/
      (9*N^3*(1 + N)^3) - (32*(-1 + N)*(2 + N)*S[1, N]^2)/(3*N^2*(1 + N)^2) - 
     (32*(-1 + N)*(2 + N)*S[2, N])/(3*N^2*(1 + N)^2)) + 
   CA*NF*TF*((16*(324 + 936*N + 1101*N^2 + 548*N^3 + 5183*N^4 + 4349*N^5 + 
        3368*N^6 + 3005*N^7 + 914*N^8))/(27*N^5*(1 + N)^5) - 
     (192*(-1 + N)*(2 + N)*z3)/(N^2*(1 + N)^2) + 
     (32*(-10 + 7*N + 7*N^2)*S[-3, N])/(N^2*(1 + N)^2) + 
     (8*(-12 + 2*N + 13*N^2 + 22*N^3 + 11*N^4)*S[1, N]^2)/(3*N^3*(1 + N)^3) - 
     (32*(-1 + N)*(2 + N)*S[1, N]^3)/(3*N^2*(1 + N)^2) + 
     S[-2, N]*((-32*(2 + 15*N - 4*N^2 - 2*N^3 + N^4))/(N^3*(1 + N)^3) + 
       (64*(-1 + N)*(2 + N)*S[1, N])/(N^2*(1 + N)^2)) + 
     (8*(-12 - 70*N + N^2 + 34*N^3 + 11*N^4)*S[2, N])/(3*N^3*(1 + N)^3) + 
     S[1, N]*((-16*(18 + 321*N + 529*N^2 + 330*N^3 + 364*N^4 + 438*N^5 + 
          160*N^6))/(9*N^4*(1 + N)^4) + (32*(-1 + N)*(2 + N)*S[2, N])/
        (N^2*(1 + N)^2)) + (16*(-58 + 23*N + 23*N^2)*S[3, N])/
      (3*N^2*(1 + N)^2) - (64*(-2 + 3*N + 3*N^2)*S[-2, 1, N])/
      (N^2*(1 + N)^2) - (64*(-1 + N)*(2 + N)*S[2, 1, N])/(N^2*(1 + N)^2)));

dGqg2=CA*NF^2*TF^2*((16*(144 - 18*N - 445*N^2 - 136*N^3 - 365*N^4 - 491*N^5 + 
      330*N^6 + 165*N^7))/(27*N^4*(1 + N)^4) + (128*(-1 + N)*S[-3, N])/
    (3*N*(1 + N)) - (128*(-2 + 5*N)*S[-2, N])/(9*N*(1 + N)) - 
   (64*(-2 + 5*N^2)*S[1, N]^2)/(9*N*(1 + N)^2) + 
   (32*(-1 + N)*S[1, N]^3)/(9*N*(1 + N)) - (64*(-2 + 6*N + 5*N^2)*S[2, N])/
    (9*N*(1 + N)^2) + S[1, N]*((64*(23 + 50*N + 10*N^2 + 19*N^3))/
      (27*N*(1 + N)^3) - (32*(-1 + N)*S[2, N])/(3*N*(1 + N))) + 
   (64*(-1 + N)*S[3, N])/(9*N*(1 + N)) + (128*(-1 + N)*S[2, 1, N])/
    (3*N*(1 + N))) + CA^2*NF*TF*
  ((-8*(-3240 - 11916*N - 16128*N^2 + 3586*N^3 - 15536*N^4 - 13127*N^5 - 
      12083*N^6 - 8780*N^7 + 2650*N^8 + 3705*N^9 + 741*N^10))/
    (27*N^5*(1 + N)^5*(2 + N)) + (96*(-1 + N)*(-8 + 3*N + 3*N^2)*z3)/
    (N^2*(1 + N)^2) - (352*(-1 + N)*S[-4, N])/(N*(1 + N)) - 
   (96*(-1 + N)*S[-2, N]^2)/(N*(1 + N)) - (8*(-24 - 59*N + 11*N^3)*S[1, N]^3)/
    (9*N^2*(1 + N)^2) - (16*(-1 + N)*S[1, N]^4)/(3*N*(1 + N)) + 
   S[-3, N]*((-32*(69 - 92*N + 11*N^3))/(3*N^2*(1 + N)^2) - 
     (512*(-1 + N)*S[1, N])/(N*(1 + N))) + 
   (16*(-72 - 306*N + 164*N^2 - 40*N^3 + 151*N^4 + 85*N^5)*S[2, N])/
    (9*N^3*(1 + N)^3) - (16*(-1 + N)*S[2, N]^2)/(N*(1 + N)) + 
   S[1, N]^2*((16*(-72 - 90*N + 164*N^2 - 52*N^3 + 49*N^4 + 67*N^5))/
      (9*N^3*(1 + N)^3) - (160*(-1 + N)*S[2, N])/(N*(1 + N))) + 
   S[-2, N]*((32*(-18 - 441*N + 148*N^2 - 63*N^3 + 145*N^4 + 315*N^5 + 
        94*N^6))/(9*N^3*(1 + N)^3*(2 + N)) - (64*(-5 + N)*(-1 + 2*N)*S[1, N])/
      (N^2*(1 + N)^2) - (192*(-1 + N)*S[1, N]^2)/(N*(1 + N)) - 
     (128*(-1 + N)*S[2, N])/(N*(1 + N))) - 
   (16*(345 - 428*N + 11*N^3)*S[3, N])/(9*N^2*(1 + N)^2) - 
   (32*(-1 + N)*S[4, N])/(N*(1 + N)) + (512*(-1 + N)*S[-3, 1, N])/
    (N*(1 + N)) - (64*(-7 + 11*N)*S[-2, 1, N])/(N^2*(1 + N)^2) + 
   (448*(-1 + N)*S[-2, 2, N])/(N*(1 + N)) - 
   (32*(-1 + N)*(24 + 11*N + 11*N^2)*S[2, 1, N])/(3*N^2*(1 + N)^2) + 
   S[1, N]*((-8*(486 + 3834*N + 5562*N^2 - 1342*N^3 + 2905*N^4 + 1527*N^5 + 
        833*N^6 + 475*N^7))/(27*N^4*(1 + N)^4) + (192*(-1 + N)*z3)/
      (N*(1 + N)) + (8*(-72 + 181*N - 48*N^2 + 11*N^3)*S[2, N])/
      (3*N^2*(1 + N)^2) - (704*(-1 + N)*S[3, N])/(3*N*(1 + N)) + 
     (512*(-1 + N)*S[-2, 1, N])/(N*(1 + N)) + (128*(-1 + N)*S[2, 1, N])/
      (N*(1 + N))) - (128*(-1 + N)*S[3, 1, N])/(N*(1 + N)) - 
   (768*(-1 + N)*S[-2, 1, 1, N])/(N*(1 + N))) + 
 CF^2*NF*TF*((480 + 2168*N + 2788*N^2 + 626*N^3 - 2377*N^4 - 201*N^5 + 
     926*N^6 + 228*N^7 - 25*N^8 - 5*N^9)/(N^4*(1 + N)^5*(2 + N)) + 
   (96*(-1 + N)*(-2 + 3*N + 3*N^2)*z3)/(N^2*(1 + N)^2) - 
   (320*(-1 + N)*S[-4, N])/(N*(1 + N)) - (64*(-1 + N)*S[-2, N]^2)/
    (N*(1 + N)) - (8*(-20 - 25*N - 13*N^2 - 19*N^3 + 15*N^4 + 14*N^5)*
     S[1, N]^2)/(N^3*(1 + N)^3) - (8*(-1 + N)*(-10 - 9*N + 3*N^2)*S[1, N]^3)/
    (3*N^2*(1 + N)^2) - (16*(-1 + N)*S[1, N]^4)/(3*N*(1 + N)) + 
   S[-3, N]*((-128*(-1 + N)^2)/(N^2*(1 + N)^2) - (256*(-1 + N)*S[1, N])/
      (N*(1 + N))) + (8*(-12 + 9*N + 21*N^2 - 21*N^3 + 41*N^4 + 26*N^5)*
     S[2, N])/(N^3*(1 + N)^3) - (48*(-1 + N)*S[2, N]^2)/(N*(1 + N)) + 
   S[-2, N]*((64*(10 + 15*N - 8*N^2 - N^3 + 6*N^4 + 2*N^5))/
      (N^2*(1 + N)^3*(2 + N)) - (256*(-1 + N)*S[1, N])/(N*(1 + N)^2) - 
     (128*(-1 + N)*S[2, N])/(N*(1 + N))) - 
   (16*(-1 + N)*(-22 + 27*N + 3*N^2)*S[3, N])/(3*N^2*(1 + N)^2) - 
   (160*(-1 + N)*S[4, N])/(N*(1 + N)) + (256*(-1 + N)*S[-3, 1, N])/
    (N*(1 + N)) + (256*(-1 + N)*S[-2, 1, N])/(N*(1 + N)^2) + 
   (128*(-1 + N)*S[-2, 2, N])/(N*(1 + N)) - (128*(-1 + N)*S[2, 1, N])/
    (N^2*(1 + N)^2) + S[1, N]*
    ((-8*(28 + 26*N + 22*N^2 + 76*N^3 - 19*N^4 - 95*N^5 + 9*N^6 + 17*N^7))/
      (N^4*(1 + N)^4) - (8*(-6 + 7*N + 28*N^2 + 3*N^3)*S[2, N])/
      (N^2*(1 + N)^2) - (704*(-1 + N)*S[3, N])/(3*N*(1 + N)) + 
     (256*(-1 + N)*S[2, 1, N])/(N*(1 + N))) + (64*(-1 + N)*S[3, 1, N])/
    (N*(1 + N)) - (192*(-1 + N)*S[2, 1, 1, N])/(N*(1 + N))) + 
 CF*(NF^2*TF^2*((4*(-1728 - 2448*N + 2868*N^2 + 3448*N^3 - 3079*N^4 + 
        1035*N^5 - 662*N^6 - 982*N^7 + 297*N^8 + 99*N^9))/
      (27*N^5*(1 + N)^5) + (32*(-1 + N)*(3 + 10*N)*S[1, N]^2)/
      (9*N^2*(1 + N)) - (32*(-1 + N)*S[1, N]^3)/(9*N*(1 + N)) + 
     (32*(-1 + 5*N)*S[2, N])/(3*N^2*(1 + N)) + 
     S[1, N]*((-32*(-24 + 4*N + 47*N^2))/(27*N^2*(1 + N)) - 
       (32*(-1 + N)*S[2, N])/(3*N*(1 + N))) + (320*(-1 + N)*S[3, N])/
      (9*N*(1 + N))) + CA*NF*TF*((6912 + 12384*N - 37752*N^2 - 2116*N^3 + 
       149894*N^4 + 111905*N^5 - 1423*N^6 - 17422*N^7 - 10972*N^8 - 
       6255*N^9 - 1251*N^10)/(27*N^5*(1 + N)^5*(2 + N)) - 
     (192*(-1 + N)*(-5 + 3*N + 3*N^2)*z3)/(N^2*(1 + N)^2) + 
     (160*(-1 + N)*S[-4, N])/(N*(1 + N)) + 
     (32*(-1 + N)*(2 + N)*(-1 + 3*N)*S[-3, N])/(N^2*(1 + N)^2) + 
     (96*(-1 + N)*S[-2, N]^2)/(N*(1 + N)) + 
     (16*(3 - 31*N - 18*N^2 + 10*N^3)*S[1, N]^3)/(9*N^2*(1 + N)^2) + 
     (32*(-1 + N)*S[1, N]^4)/(3*N*(1 + N)) + 
     S[-2, N]*((-32*(4 + 10*N + 20*N^2 + 21*N^3 + 14*N^4 + 3*N^5))/
        (N^3*(1 + N)^3*(2 + N)) + (128*(-1 + N)*(-4 - N + N^2)*S[1, N])/
        (N^2*(1 + N)^2*(2 + N)) + (192*(-1 + N)*S[1, N]^2)/(N*(1 + N))) + 
     (8*(-108 - 163*N - 75*N^2 - 243*N^3 - 55*N^4 + 36*N^5)*S[2, N])/
      (3*N^3*(1 + N)^3) - (64*(-1 + N)*S[2, N]^2)/(N*(1 + N)) + 
     S[1, N]^2*((-8*(-108 - 447*N - 59*N^2 + 205*N^3 - 31*N^4 + 8*N^5))/
        (9*N^3*(1 + N)^3) + (160*(-1 + N)*S[2, N])/(N*(1 + N))) - 
     (16*(-1 + N)*(240 - 17*N + 19*N^2)*S[3, N])/(9*N^2*(1 + N)^2) - 
     (128*(-1 + N)^2*S[-2, 1, N])/(N^2*(1 + N)^2) + 
     (64*(-1 + N)*S[-2, 2, N])/(N*(1 + N)) + 
     (96*(-1 + N)*(4 + N + N^2)*S[2, 1, N])/(N^2*(1 + N)^2) + 
     S[1, N]*((16*(-864 - 2700*N - 1218*N^2 + 242*N^3 - 7324*N^4 - 4915*N^5 + 
          2018*N^6 + 2297*N^7 + 476*N^8))/(27*N^4*(1 + N)^4*(2 + N)) - 
       (192*(-1 + N)*z3)/(N*(1 + N)) + (16*(75 + 14*N + 18*N^2 + N^3)*
         S[2, N])/(3*N^2*(1 + N)^2) + (640*(-1 + N)*S[3, N])/(3*N*(1 + N)) - 
       (384*(-1 + N)*S[2, 1, N])/(N*(1 + N))) + (64*(-1 + N)*S[3, 1, N])/
      (N*(1 + N)) - (256*(-1 + N)*S[-2, 1, 1, N])/(N*(1 + N)) + 
     (192*(-1 + N)*S[2, 1, 1, N])/(N*(1 + N))));

dGgq2=CF*(NF^2*TF^2*((64*(2 + N)*(3 + 7*N + N^2))/(9*N*(1 + N)^3) + 
     (64*(2 + N)*(2 + 5*N)*S[1, N])/(9*N*(1 + N)^2) - 
     (32*(2 + N)*S[1, N]^2)/(3*N*(1 + N)) - (32*(2 + N)*S[2, N])/
      (3*N*(1 + N))) + CA*NF*TF*
    ((8*(-492 - 2468*N - 855*N^2 + 1720*N^3 - 2085*N^4 - 1013*N^5 + 
        1200*N^6 + 537*N^7))/(27*(-1 + N)*N^3*(1 + N)^4) + 
     (32*(8 + 4*N)*z3)/(N*(1 + N)) + (128*(2 + N)*S[-3, N])/(3*N*(1 + N)) + 
     (16*(18 + 116*N + 129*N^2 + 43*N^3)*S[1, N]^2)/(9*N^2*(1 + N)^2) - 
     (80*(2 + N)*S[1, N]^3)/(9*N*(1 + N)) + 
     S[-2, N]*((-64*(6 - 4*N - 4*N^2 + 9*N^3 + 5*N^4))/
        (3*(-1 + N)*N^2*(1 + N)^2) + (256*(2 + N)*S[1, N])/(3*N*(1 + N))) + 
     (16*(-2 + 16*N + 9*N^2 + N^3)*S[2, N])/(3*N^2*(1 + N)^2) + 
     S[1, N]*((-16*(144 + 444*N + 650*N^2 + 1763*N^3 + 1525*N^4 + 418*N^5))/
        (27*N^3*(1 + N)^3) + (80*(2 + N)*S[2, N])/(3*N*(1 + N))) + 
     (512*(2 + N)*S[3, N])/(9*N*(1 + N)) - (128*(2 + N)*S[-2, 1, N])/
      (3*N*(1 + N))) + 
   CA^2*((-4*(-3240 - 7884*N - 5208*N^2 - 842*N^3 - 20690*N^4 + 5281*N^5 - 
        7838*N^6 - 17159*N^7 + 9571*N^8 + 13584*N^9 + 3321*N^10))/
      (27*(-1 + N)*N^5*(1 + N)^5) - (72*(-4 - 2*N)*z3)/(N*(1 + N)) - 
     (176*(2 + N)*S[-4, N])/(N*(1 + N)) - (16*(2 + N)*S[-2, N]^2)/
      (N*(1 + N)) + (4*(24 + 158*N + 165*N^2 + 55*N^3)*S[1, N]^3)/
      (9*N^2*(1 + N)^2) - (8*(2 + N)*S[1, N]^4)/(3*N*(1 + N)) + 
     S[-3, N]*((-16*(-126 - 13*N + 66*N^2 + 22*N^3))/(3*N^2*(1 + N)^2) - 
       (192*(2 + N)*S[1, N])/(N*(1 + N))) + 
     (2*(480 + 1052*N + 246*N^2 + 343*N^3 + 552*N^4 + 171*N^5)*S[2, N])/
      (3*N^3*(1 + N)^3) - (40*(2 + N)*S[2, N]^2)/(N*(1 + N)) + 
     S[-2, N]*((16*(-6 - 21*N + 106*N^2 - 181*N^3 + 25*N^4 + 217*N^5 + 
          76*N^6))/(3*(-1 + N)*N^3*(1 + N)^3) - 
       (32*(6 - 47*N + 5*N^2 + 50*N^3 + 22*N^4)*S[1, N])/
        (3*(-1 + N)*N^2*(1 + N)^2) + (96*(2 + N)*S[1, N]^2)/(N*(1 + N)) - 
       (64*(2 + N)*S[2, N])/(N*(1 + N))) + 
     S[1, N]^2*((-2*(864 + 2844*N + 3398*N^2 + 3743*N^3 + 2524*N^4 + 
          631*N^5))/(9*N^3*(1 + N)^3) + (48*(2 + N)*S[2, N])/(N*(1 + N))) - 
     (8*(-186 + 295*N + 528*N^2 + 176*N^3)*S[3, N])/(9*N^2*(1 + N)^2) - 
     (16*(2 + N)*S[4, N])/(N*(1 + N)) + (256*(2 + N)*S[-3, 1, N])/
      (N*(1 + N)) + (32*(-30 + 13*N + 33*N^2 + 11*N^3)*S[-2, 1, N])/
      (3*N^2*(1 + N)^2) + S[1, N]*
      ((4*(-2700 - 7578*N - 5658*N^2 - 2560*N^3 - 10729*N^4 - 1921*N^5 + 
          10475*N^6 + 8225*N^7 + 2078*N^8))/(27*(-1 + N)*N^4*(1 + N)^4) - 
       (96*(2 + N)*z3)/(N*(1 + N)) - (4*(120 + 158*N + 141*N^2 + 55*N^3)*
         S[2, N])/(3*N^2*(1 + N)^2) + (128*(2 + N)*S[3, N])/(3*N*(1 + N)) + 
       (128*(2 + N)*S[-2, 1, N])/(N*(1 + N))) + (224*(2 + N)*S[-2, 2, N])/
      (N*(1 + N)) - (64*(2 + N)*S[3, 1, N])/(N*(1 + N)) - 
     (384*(2 + N)*S[-2, 1, 1, N])/(N*(1 + N)))) + 
 CF^3*((-256 - 288*N + 1352*N^2 + 1068*N^3 - 882*N^4 - 471*N^5 + 3001*N^6 + 
     2762*N^7 + 356*N^8 - 383*N^9 - 115*N^10)/(2*(-1 + N)*N^5*(1 + N)^5) - 
   (144*(-4 - 2*N)*z3)/(N*(1 + N)) - (160*(2 + N)*S[-4, N])/(N*(1 + N)) - 
   (96*(2 + N)*S[-2, N]^2)/(N*(1 + N)) + 
   (4*(2 + N)*(-2 + 3*N + 15*N^2)*S[1, N]^3)/(3*N^2*(1 + N)^2) - 
   (8*(2 + N)*S[1, N]^4)/(3*N*(1 + N)) + 
   S[-3, N]*((-64*(-1 + N)*(2 + N))/(N^2*(1 + N)^2) - 
     (128*(2 + N)*S[1, N])/(N*(1 + N))) - 
   (2*(2 + N)*(-12 - 38*N + 35*N^2 + 148*N^3 + 95*N^4)*S[2, N])/
    (N^3*(1 + N)^3) - (24*(2 + N)*S[2, N]^2)/(N*(1 + N)) + 
   S[-2, N]*((32*(-2 + 9*N + 4*N^2 + 5*N^3 + 6*N^4 + 2*N^5))/
      ((-1 + N)*N^2*(1 + N)^3) - (128*(2 + N)*S[1, N])/(N*(1 + N)^2) - 
     (64*(2 + N)*S[2, N])/(N*(1 + N))) + 
   S[1, N]^2*((2*(2 + N)*(12 + 38*N + 45*N^2 + 44*N^3 + N^4))/
      (N^3*(1 + N)^3) - (32*(2 + N)*S[2, N])/(N*(1 + N))) + 
   (64*(2 + N)*(-1 + 3*N^2)*S[3, N])/(3*N^2*(1 + N)^2) - 
   (48*(2 + N)*S[4, N])/(N*(1 + N)) + (128*(2 + N)*S[-3, 1, N])/(N*(1 + N)) + 
   (128*(2 + N)*S[-2, 1, N])/(N*(1 + N)^2) + (64*(2 + N)*S[-2, 2, N])/
    (N*(1 + N)) - (16*(2 + N)*(-2 + 3*N + 3*N^2)*S[2, 1, N])/
    (N^2*(1 + N)^2) + S[1, N]*
    ((-4*(2 + N)*(-12 - 50*N - 52*N^2 + 54*N^3 + 87*N^4 + 56*N^5 + 9*N^6))/
      (N^4*(1 + N)^4) - (192*(2 + N)*z3)/(N*(1 + N)) + 
     (4*(2 + N)*(-2 + 19*N + 39*N^2)*S[2, N])/(N^2*(1 + N)^2) + 
     (128*(2 + N)*S[3, N])/(3*N*(1 + N)) - (64*(2 + N)*S[2, 1, N])/
      (N*(1 + N))) - (160*(2 + N)*S[3, 1, N])/(N*(1 + N)) + 
   (96*(2 + N)*S[2, 1, 1, N])/(N*(1 + N))) + 
 CF^2*(NF*TF*((2*(-3456 - 6624*N + 3432*N^2 + 17132*N^3 + 446*N^4 - 
        11707*N^5 - 3475*N^6 + 10058*N^7 + 14084*N^8 + 6693*N^9 + 1065*N^10))/
      (27*(-1 + N)*N^5*(1 + N)^5) - (32*(8 + 4*N)*z3)/(N*(1 + N)) + 
     (256*S[-2, N])/((-1 + N)*N^2*(1 + N)^2) - 
     (16*(2 + N)*(-3 + 16*N + 37*N^2)*S[1, N]^2)/(9*N^2*(1 + N)^2) + 
     (80*(2 + N)*S[1, N]^3)/(9*N*(1 + N)) - 
     (16*(2 + N)*(9 + 46*N + 67*N^2)*S[2, N])/(9*N^2*(1 + N)^2) + 
     S[1, N]*((32*(2 + N)*(-18 - 69*N - 76*N^2 - 17*N^3 + 62*N^4))/
        (27*N^3*(1 + N)^3) + (208*(2 + N)*S[2, N])/(3*N*(1 + N))) + 
     (256*(2 + N)*S[3, N])/(9*N*(1 + N)) - (64*(2 + N)*S[2, 1, N])/
      (3*N*(1 + N))) + CA*((13824 + 29664*N - 24648*N^2 - 48748*N^3 + 
       91994*N^4 + 54263*N^5 - 220465*N^6 - 235282*N^7 + 3212*N^8 + 
       68775*N^9 + 18579*N^10)/(54*(-1 + N)*N^5*(1 + N)^5) + 
     (216*(-4 - 2*N)*z3)/(N*(1 + N)) + (80*(2 + N)*S[-4, N])/(N*(1 + N)) + 
     (80*(2 + N)*S[-2, N]^2)/(N*(1 + N)) - 
     (8*(6 + 85*N + 132*N^2 + 50*N^3)*S[1, N]^3)/(9*N^2*(1 + N)^2) + 
     (16*(2 + N)*S[1, N]^4)/(3*N*(1 + N)) + 
     S[-3, N]*((32*(2 + N)*(4 + 3*N))/(N*(1 + N)^2) - 
       (64*(2 + N)*S[1, N])/(N*(1 + N))) + 
     S[-2, N]*((-16*(4 + 14*N + 6*N^2 - 19*N^3 + 14*N^4 + 39*N^5 + 14*N^6))/
        ((-1 + N)*N^3*(1 + N)^3) + (64*(7 + 3*N)*S[1, N])/(N*(1 + N)) - 
       (96*(2 + N)*S[1, N]^2)/(N*(1 + N))) + 
     (4*(324 + 1044*N + 1699*N^2 + 3481*N^3 + 2831*N^4 + 725*N^5)*S[2, N])/
      (9*N^3*(1 + N)^3) + S[1, N]^2*
      ((4*(36 + 60*N - 5*N^2 + 907*N^3 + 989*N^4 + 305*N^5))/
        (9*N^3*(1 + N)^3) - (16*(2 + N)*S[2, N])/(N*(1 + N))) + 
     (8*(2 + N)*(102 + 65*N + 29*N^2)*S[3, N])/(9*N^2*(1 + N)^2) - 
     (32*(2 + N)*S[4, N])/(N*(1 + N)) - (32*(2 + N)*(5 + 3*N)*S[-2, 1, N])/
      (N*(1 + N)^2) + (32*(2 + N)*S[-2, 2, N])/(N*(1 + N)) + 
     (16*(2 + N)*(-6 + 11*N + 11*N^2)*S[2, 1, N])/(3*N^2*(1 + N)^2) + 
     S[1, N]*((-4*(-864 - 3168*N - 4800*N^2 - 4214*N^3 - 5953*N^4 + 681*N^5 + 
          3523*N^6 + 1199*N^7))/(27*N^4*(1 + N)^4) + 
       (288*(2 + N)*z3)/(N*(1 + N)) - (8*(30 + 203*N + 177*N^2 + 49*N^3)*
         S[2, N])/(3*N^2*(1 + N)^2) - (640*(2 + N)*S[3, N])/(3*N*(1 + N)) + 
       (128*(2 + N)*S[-2, 1, N])/(N*(1 + N)) + (64*(2 + N)*S[2, 1, N])/
        (N*(1 + N))) + (224*(2 + N)*S[3, 1, N])/(N*(1 + N)) - 
     (128*(2 + N)*S[-2, 1, 1, N])/(N*(1 + N)) - (96*(2 + N)*S[2, 1, 1, N])/
      (N*(1 + N))));

dGgg2=CA*NF^2*TF^2*((-4*(-96 - 64*N - 76*N^2 + 63*N^3 + 249*N^4 + 261*N^5 + 
      87*N^6))/(27*N^3*(1 + N)^3) - (16*(48 - 27*N - 19*N^2 + 16*N^3 + 8*N^4)*
     S[1, N])/(27*N^2*(1 + N)^2)) + 
 CA^2*NF*TF*((2*(1728 + 8064*N + 7536*N^2 - 39392*N^3 - 45064*N^4 - 
      11670*N^5 - 36963*N^6 - 19098*N^7 + 42657*N^8 + 43214*N^9 + 
      16447*N^10 + 4194*N^11 + 699*N^12))/(27*(-1 + N)*N^5*(1 + N)^5*
     (2 + N)) + (32*(-12 + 8*N + 8*N^2)*z3)/(N^2*(1 + N)^2) + 
   (32*(54 - 9*N + 11*N^2 + 40*N^3 + 20*N^4)*S[-3, N])/(9*N^2*(1 + N)^2) + 
   (64*S[-2, N]^2)/3 + S[-2, N]*
    ((-32*(-36 + 96*N - 97*N^2 - 291*N^3 + 92*N^4 + 285*N^5 + 95*N^6))/
      (9*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
     (64*(-108 + 36*N - 13*N^2 - 78*N^3 + 11*N^4 + 60*N^5 + 20*N^6)*S[1, N])/
      (9*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
   (32*(12 - 92*N - 89*N^2 + 6*N^3 + 3*N^4)*S[2, N])/(9*N^2*(1 + N)^2) + 
   S[1, N]*((-8*(648 + 2376*N + 2898*N^2 - 5622*N^3 - 10295*N^4 - 808*N^5 + 
        6254*N^6 + 5096*N^7 + 3857*N^8 + 2090*N^9 + 418*N^10))/
      (27*(-1 + N)*N^4*(1 + N)^4*(2 + N)) - 128*z3 + (1280*S[2, N])/9 - 
     (64*S[3, N])/3) + (16*(54 + 33*N + 73*N^2 + 80*N^3 + 40*N^4)*S[3, N])/
    (9*N^2*(1 + N)^2) - (64*(54 - 9*N + 11*N^2 + 40*N^3 + 20*N^4)*
     S[-2, 1, N])/(9*N^2*(1 + N)^2)) + 
 CF^2*NF*TF*((-4*(64 + 64*N - 192*N^2 + 112*N^3 + 1020*N^4 + 1198*N^5 + 
      899*N^6 + 310*N^7 - 197*N^8 - 186*N^9 - 27*N^10 + 6*N^11 + N^12))/
    ((-1 + N)*N^5*(1 + N)^5*(2 + N)) + (192*(-2 - N - N^2)*z3)/
    (N^2*(1 + N)^2) + (256*S[-3, N])/(N^2*(1 + N)^2) + 
   (8*(-1 + N)*(2 + N)*(2 + 3*N + 3*N^2)*S[1, N]^2)/(N^3*(1 + N)^3) - 
   (32*(-1 + N)*(2 + N)*S[1, N]^3)/(3*N^2*(1 + N)^2) + 
   S[-2, N]*((-64*(10 + N + N^2))/((-1 + N)*N*(1 + N)*(2 + N)) + 
     (512*S[1, N])/(N^2*(1 + N)^2)) - (8*(2 + N)*(2 - 11*N - 16*N^2 + 9*N^3)*
     S[2, N])/(N^3*(1 + N)^3) + 
   S[1, N]*((-16*(8 + 16*N - 20*N^2 - 39*N^3 + 11*N^4 + 23*N^5 + 5*N^6))/
      (N^4*(1 + N)^4) + (32*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) + 
   (32*(10 + 7*N + 7*N^2)*S[3, N])/(3*N^2*(1 + N)^2) - 
   (512*S[-2, 1, N])/(N^2*(1 + N)^2) - (64*(-1 + N)*(2 + N)*S[2, 1, N])/
    (N^2*(1 + N)^2)) + 
 CF*(NF^2*TF^2*((-8*(144 + 408*N + 712*N^2 + 480*N^3 - 839*N^4 - 612*N^5 + 
        70*N^6 + 132*N^7 + 33*N^8))/(27*N^4*(1 + N)^4) + 
     (64*(-1 + N)*(2 + N)*(-6 - 8*N + N^2)*S[1, N])/(9*N^3*(1 + N)^3) + 
     (32*(-1 + N)*(2 + N)*S[1, N]^2)/(3*N^2*(1 + N)^2) - 
     (32*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) + 
   CA*NF*TF*((2*(-20736 - 41184*N + 4416*N^2 + 67208*N^3 + 8776*N^4 + 
        75738*N^5 + 47709*N^6 - 30018*N^7 - 8583*N^8 + 17230*N^9 + 
        12623*N^10 + 4338*N^11 + 723*N^12))/(27*(-1 + N)*N^5*(1 + N)^5*
       (2 + N)) - (32*(-24 + 2*N + 2*N^2)*z3)/(N^2*(1 + N)^2) + 
     (192*(-4 + N + N^2)*S[-3, N])/(N^2*(1 + N)^2) - 
     (8*(-12 + 2*N + 13*N^2 + 22*N^3 + 11*N^4)*S[1, N]^2)/(3*N^3*(1 + N)^3) + 
     (32*(-1 + N)*(2 + N)*S[1, N]^3)/(3*N^2*(1 + N)^2) + 
     S[-2, N]*((-32*(-16 + 6*N - 45*N^2 - 33*N^3 + 5*N^4 + 3*N^5))/
        ((-1 + N)*N^2*(1 + N)^3*(2 + N)) + 
       (128*(16 - 6*N - 5*N^2 + 2*N^3 + N^4)*S[1, N])/((-1 + N)*N^2*(1 + N)^2*
         (2 + N))) + (8*(-28 - 46*N + 17*N^2 + 18*N^3 + 3*N^4)*S[2, N])/
      (N^3*(1 + N)^3) + S[1, N]*
      ((-8*(-864 - 2256*N - 2456*N^2 + 448*N^3 + 1184*N^4 - 239*N^5 - 
          1939*N^6 - 578*N^7 + 1102*N^8 + 825*N^9 + 165*N^10))/
        (9*(-1 + N)*N^4*(1 + N)^4*(2 + N)) + 128*z3 - 
       (32*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) - 
     (32*(34 + N + N^2)*S[3, N])/(3*N^2*(1 + N)^2) - 
     (128*(-8 + N + N^2)*S[-2, 1, N])/(N^2*(1 + N)^2) + 
     (64*(-1 + N)*(2 + N)*S[2, 1, N])/(N^2*(1 + N)^2))) + 
 CA^3*((48384 + 126720*N + 82224*N^2 - 18512*N^3 + 318684*N^4 - 29734*N^5 + 
     31109*N^6 + 105398*N^7 - 137083*N^8 - 153794*N^9 - 54337*N^10 - 
     12798*N^11 - 2133*N^12)/(27*(-1 + N)*N^5*(1 + N)^5*(2 + N)) - 
   192*S[-5, N] + S[-2, N]^2*((-16*(24 + 11*N + 11*N^2))/(3*N*(1 + N)) + 
     64*S[1, N]) + S[-4, N]*(-1024/(N*(1 + N)) + 512*S[1, N]) + 
   S[-3, N]*((-32*(-360 + 54*N + 49*N^2 + 134*N^3 + 67*N^4))/
      (9*N^2*(1 + N)^2) - (1536*S[1, N])/(N*(1 + N)) + 384*S[1, N]^2 - 
     320*S[2, N]) - (256*S[2, N]^2)/(N*(1 + N)) - 
   (32*(-126 + 114*N + 109*N^2 + 134*N^3 + 67*N^4)*S[3, N])/
    (9*N^2*(1 + N)^2) - (384*S[4, N])/(N*(1 + N)) + 64*S[5, N] - 
   384*S[-4, 1, N] + (1536*S[-3, 1, N])/(N*(1 + N)) + 
   S[1, N]^2*((-256*(1 + 3*N + 3*N^2))/(N^3*(1 + N)^3) + 128*S[3, N] - 
     256*S[-2, 1, N]) + (64*(-72 + 54*N + 49*N^2 + 134*N^3 + 67*N^4)*
     S[-2, 1, N])/(9*N^2*(1 + N)^2) + 
   S[2, N]*((-16*(-432 - 834*N - 275*N^2 - 1183*N^3 - 584*N^4 + 9*N^5 + 
        3*N^6))/(9*N^3*(1 + N)^3) + 64*S[3, N] + 640*S[-2, 1, N]) + 
   (1280*S[-2, 2, N])/(N*(1 + N)) + 384*S[-2, 3, N] - 384*S[2, -3, N] + 
   S[-2, N]*((32*(-72 - 240*N + 598*N^2 - 879*N^3 + 85*N^4 + 975*N^5 + 
        325*N^6))/(9*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
     (512*S[2, N])/(N*(1 + N)) + 
     S[1, N]*((-64*(-189 + 109*N - 57*N^2 + 67*N^3 + 201*N^4 + 67*N^5))/
        (9*(-1 + N)*N*(1 + N)^2*(2 + N)) + 256*S[2, N]) + 128*S[3, N] - 
     768*S[2, 1, N]) + 768*S[-3, 1, 1, N] - (2048*S[-2, 1, 1, N])/
    (N*(1 + N)) + S[1, N]*((4*(-3744 - 10656*N - 8168*N^2 - 920*N^3 - 
        18290*N^4 - 41*N^5 + 11743*N^6 + 6934*N^7 + 6060*N^8 + 3675*N^9 + 
        735*N^10))/(9*(-1 + N)*N^4*(1 + N)^4*(2 + N)) - 
     (64*(72 + 144*N + 67*N^2 + 134*N^3 + 67*N^4)*S[2, N])/
      (9*N^2*(1 + N)^2) + 128*S[2, N]^2 + (16*(-96 + 11*N + 11*N^2)*S[3, N])/
      (3*N*(1 + N)) + 192*S[4, N] - 768*S[-3, 1, N] + 
     (1024*S[-2, 1, N])/(N*(1 + N)) - 640*S[-2, 2, N] + 
     1024*S[-2, 1, 1, N]) + 768*S[-2, 2, 1, N] + 768*S[2, 1, -2, N] - 
   1536*S[-2, 1, 1, 1, N]);

dPqq0del = 6*CF*Delta[1 - x];
dPqq0reg=-4*CF*(1 + x);
dPqq0pl=(-8*CF)/(-1 + x);

dPqg0=8*NF*TF*(-1 + 2*x);

dPgq0=-4*CF*(-2 + x);

dPgg0del=((22*CA)/3 - (8*NF*TF)/3)*Delta[1 - x];
dPgg0reg=8*CA*(1 - 2*x);
dPgg0pl=(-8*CA)/(-1 + x);

dPns1del=(CF*(NF*TF*(-4/3 - (32*z2)/3) + CA*(17/3 + (88*z2)/3 - 24*z3)) + 
  CF^2*(3 - 24*z2 + 48*z3))*Delta[1 - x];
dPns1reg=CF^2*(72*(-1 + x) + (16*(1 + x^2)*z2)/(1 + x) - 
   (8*(-5 - 2*x + 4*x^2)*H[0, x])/(-1 + x) + (32*(1 + x^2)*H[-1, x]*H[0, x])/
    (1 + x) - (4*(3 + 2*x + 3*x^2)*H[0, x]^2)/(1 + x) - 
   (16*(1 + x^2)*H[0, x]*H[1, x])/(-1 + x) - (32*(1 + x^2)*H[0, -1, x])/
    (1 + x)) + CF*(NF*TF*((16*(-9 - 12*x + 11*x^2))/(9*(-1 + x)) + 
     (16*(1 + x^2)*H[0, x])/(3*(-1 + x))) + 
   CA*((-4*(-45 - 312*x + 223*x^2))/(9*(-1 + x)) + (16*(-1 - 2*x + x^2)*z2)/
      ((-1 + x)*(1 + x)) + (4*(-23 + x^2)*H[0, x])/(3*(-1 + x)) - 
     (16*(1 + x^2)*H[-1, x]*H[0, x])/(1 + x) - (8*(1 + x^2)*H[0, x]^2)/
      ((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[0, -1, x])/(1 + x))) + dPns1pl;
dPns1pl=CF*((160*NF*TF)/(9*(-1 + x)) + (8*CA*(-67 + 18*z2))/(9*(-1 + x)));

dPps1=CF*NF*TF*(-16*(-1 + x) + 16*(-1 + 3*x)*H[0, x] - 16*(1 + x)*H[0, x]^2);

dPqg1=CF*NF*TF*(8*(-22 + 27*x) - 32*(-1 + 2*x)*z2 - 72*H[0, x] + 
   8*(-1 + 2*x)*H[0, x]^2 + (64*(-1 + x) + 32*(-1 + 2*x)*H[0, x])*H[1, x] + 
   16*(-1 + 2*x)*H[1, x]^2) + CA*NF*TF*(-16*(-12 + 11*x) - 32*z2 + 
   (16*(1 + 8*x) - 32*(1 + 2*x)*H[-1, x])*H[0, x] - 16*(1 + 2*x)*H[0, x]^2 - 
   64*(-1 + x)*H[1, x] - 16*(-1 + 2*x)*H[1, x]^2 + 32*(1 + 2*x)*H[0, -1, x]);

dPgq1=CF^2*(4*(-17 + 8*x) + 4*(-4 + x)*H[0, x] - 4*(-2 + x)*H[0, x]^2 + 
   8*(2 + x)*H[1, x] + 8*(-2 + x)*H[1, x]^2) + 
 CF*(NF*TF*((-32*(4 + x))/9 - (32*(-2 + x)*H[1, x])/3) + 
   CA*((8*(41 + 35*x))/9 + 16*x*z2 + (-8*(-4 + 13*x) + 16*(2 + x)*H[-1, x])*
      H[0, x] + 8*(2 + x)*H[0, x]^2 + ((-8*(10 + x))/3 - 16*(-2 + x)*H[0, x])*
      H[1, x] - 8*(-2 + x)*H[1, x]^2 - 16*(2 + x)*H[0, -1, x]));

dPgg1del=((64*CA^2)/3 - (32*CA*NF*TF)/3 - 8*CF*NF*TF + 24*CA^2*z3)*Delta[1 - x];
dPgg1reg=CA*NF*TF*((32*(-14 + 19*x))/9 - (32*(1 + x)*H[0, x])/3) + 
 CF*NF*TF*(80*(-1 + x) + 16*(-5 + x)*H[0, x] - 16*(1 + x)*H[0, x]^2) + 
 CA^2*((-4*(37 + 97*x))/9 + (16*(1 + 2*x)^2*z2)/(1 + x) - 
   (8*(-29 + 67*x)*H[0, x])/3 + (32*(2 + 3*x + 2*x^2)*H[-1, x]*H[0, x])/
    (1 + x) + (16*(-2 - x + 2*x^2)*H[0, x]^2)/((-1 + x)*(1 + x)) - 
   (32*(2 - 3*x + 2*x^2)*H[0, x]*H[1, x])/(-1 + x) - 
   (32*(2 + 3*x + 2*x^2)*H[0, -1, x])/(1 + x));
dPgg1pl=(160*CA*NF*TF)/(9*(-1 + x)) + (8*CA^2*(-67 + 18*z2))/(9*(-1 + x));

dPns2del=(CF^3*(29 + 36*z2 + (576*z2^2)/5 + 136*z3 - 64*z2*z3 - 480*z5) + 
  CF*(NF^2*TF^2*(-136/9 + (640*z2)/27 - (128*z3)/9) + 
    CA*NF*TF*(80 - (5344*z2)/27 + (16*z2^2)/5 + (800*z3)/9) + 
    CA^2*(-1657/18 + (8992*z2)/27 - 4*z2^2 - (3104*z3)/9 + 80*z5)) + 
  CF^2*(NF*TF*(-92 + (80*z2)/3 + (928*z2^2)/15 - (544*z3)/3) + 
    CA*(151/2 - (820*z2)/3 - (1976*z2^2)/15 + (1688*z3)/3 + 32*z2*z3 + 
      240*z5)))*Delta[1 - x];
dPns2reg=CF^3*(604*(-1 + x) + 24*(17 + x)*z2 - (16*(11 + 81*x - 63*x^2 + 
7*x^3)*z2^2)/
    (5*(-1 + x)*(1 + x)) + (96*(4 + 8*x + 7*x^2)*z3)/(1 + x) + 
   ((-384*(2 + 3*x + 2*x^2)*z2)/(1 + x) - (1152*(1 + x^2)*z3)/(1 + x))*
    H[-1, x] + (768*(1 + x^2)*z2*H[-1, x]^2)/(1 + x) + 
   ((4*(143 - 205*x - 164*x^2 + 232*x^3))/((-1 + x)*(1 + x)) + 
     (64*(-6 - 14*x + 6*x^2 + 17*x^3)*z2)/((-1 + x)*(1 + x)) + 
     (64*(-7 + 3*x - 7*x^2 + 9*x^3)*z3)/((-1 + x)*(1 + x)) + 
     (-192*(1 + x) - (1280*(1 + x^2)*z2)/(1 + x))*H[-1, x] + 
     192*(1 + x)*H[-1, x]^2)*H[0, x] + 
   ((4*(30 - 44*x + x^2))/(-1 + x) + (16*(13 + 15*x^2)*z2)/(1 + x) + 
     (16*(11 + 28*x + 11*x^2)*H[-1, x])/(1 + x) - (320*(1 + x^2)*H[-1, x]^2)/
      (1 + x))*H[0, x]^2 + ((-8*(1 + 14*x + 7*x^2))/(1 + x) + 
     (352*(1 + x^2)*H[-1, x])/(3*(1 + x)))*H[0, x]^3 - 
   (4*(-5 + x - 11*x^2 + 7*x^3)*H[0, x]^4)/(3*(-1 + x)*(1 + x)) + 
   (800*(-1 + x) + 192*(-1 + x)*z2 - (384*(1 + x^2)*z3)/(-1 + x) + 
     288*(-1 + x)*H[0, x] + (96*(1 + x^2)*H[0, x]^2)/(-1 + x) + 
     (64*(1 + x^2)*H[0, x]^3)/(3*(-1 + x)))*H[1, x] + 
   (192*(1 + x) + (64*(-7 + x)*(1 + x^2)*z2)/((-1 + x)*(1 + x)) - 
     384*(1 + x)*H[-1, x] + (-32*(13 + 19*x) + (1024*(1 + x^2)*H[-1, x])/
        (1 + x))*H[0, x] + (32*(3 + 3*x - x^2 + 7*x^3)*H[0, x]^2)/
      ((-1 + x)*(1 + x)) - (256*(1 + x^2)*H[0, x]*H[1, x])/(-1 + x))*
    H[0, -1, x] + (192*(1 + x^2)*H[0, -1, x]^2)/(-1 + x) + 
   (-312*(1 + x) - (192*(1 + x^2)*z2)/(1 + x) + 
     (192*(5 + 8*x + 5*x^2)*H[-1, x])/(1 + x) - (768*(1 + x^2)*H[-1, x]^2)/
      (1 + x) + ((-16*(1 - 8*x + 19*x^2))/(-1 + x) + (128*(1 + x^2)*H[-1, x])/
        (1 + x))*H[0, x] - (48*(1 + 3*x^2)*H[0, x]^2)/(-1 + x) - 
     (128*(1 + x^2)*H[0, x]*H[1, x])/(-1 + x) - (256*(1 + x^2)*H[0, -1, x])/
      (-1 + x))*H[0, 1, x] + (64*(1 + x^2)*H[0, 1, x]^2)/(-1 + x) + 
   (384*(1 + x) - (128*(-5 + 11*x)*(1 + x^2)*H[0, x])/((-1 + x)*(1 + x)))*
    H[0, -1, -1, x] + ((-192*(5 + 8*x + 5*x^2))/(1 + x) + 
     (1536*(1 + x^2)*H[-1, x])/(1 + x) + (128*(3 + x)*(1 + x^2)*H[0, x])/
      ((-1 + x)*(1 + x)))*H[0, -1, 1, x] + 
   ((96*(5 + 12*x + 9*x^2))/(1 + x) - (768*(1 + x^2)*H[-1, x])/(1 + x) - 
     (128*(-2 + 8*x - 5*x^2 + 9*x^3)*H[0, x])/((-1 + x)*(1 + x)) + 
     (512*(1 + x^2)*H[1, x])/(-1 + x))*H[0, 0, -1, x] + 
   ((-96*(3 + 8*x + 7*x^2))/(1 + x) + (768*(1 + x^2)*H[-1, x])/(1 + x) + 
     (64*(1 - x + 5*x^2 + 3*x^3)*H[0, x])/((-1 + x)*(1 + x)))*H[0, 0, 1, x] + 
   ((-192*(5 + 8*x + 5*x^2))/(1 + x) + (1536*(1 + x^2)*H[-1, x])/(1 + x) + 
     (128*(3 + x)*(1 + x^2)*H[0, x])/((-1 + x)*(1 + x)))*H[0, 1, -1, x] + 
   (128*(1 + x^2)*H[0, x]*H[0, 1, 1, x])/(-1 + x) - 
   (1536*(1 + x^2)*H[0, -1, -1, 1, x])/(1 + x) + 
   (256*(1 + x^2)*H[0, -1, 0, 1, x])/(-1 + x) - 
   (1536*(1 + x^2)*H[0, -1, 1, -1, x])/(1 + x) + 
   (768*(1 + x^2)*H[0, 0, -1, -1, x])/(1 + x) - 
   (768*(1 + x^2)*H[0, 0, -1, 1, x])/(1 + x) + 
   (128*(-5 + 14*x - 8*x^2 + 11*x^3)*H[0, 0, 0, -1, x])/((-1 + x)*(1 + x)) - 
   (64*(5 + 4*x + 5*x^2)*H[0, 0, 0, 1, x])/(1 + x) - 
   (768*(1 + x^2)*H[0, 0, 1, -1, x])/(1 + x) - 
   (128*(1 + x^2)*H[0, 0, 1, 1, x])/(-1 + x) - 
   (1536*(1 + x^2)*H[0, 1, -1, -1, x])/(1 + x)) + 
 CF*(NF^2*TF^2*((-128*(-7 + 6*x))/27 - (64*(11 - 12*x + 11*x^2)*H[0, x])/
      (27*(-1 + x)) - (32*(1 + x^2)*H[0, x]^2)/(9*(-1 + x))) + 
   CA*NF*TF*((88*(-141 + 179*x))/27 - (32*(-9 + 14*x + 3*x^2)*z2)/
      (9*(1 + x)) + (64*(-1 - 4*x + 6*x^2 + 3*x^3)*z3)/(3*(-1 + x)*(1 + x)) + 
     (128*(1 + x^2)*z2*H[-1, x])/(3*(1 + x)) + 
     ((16*(563 - 408*x + 179*x^2))/(27*(-1 + x)) - 
       (32*(1 + 3*x)*(1 + x^2)*z2)/(3*(-1 + x)*(1 + x)) + 
       (256*(4 + 3*x + 4*x^2)*H[-1, x])/(9*(1 + x)))*H[0, x] + 
     ((-16*(-49 - 26*x - 13*x^2 + 4*x^3))/(9*(-1 + x)*(1 + x)) + 
       (32*(1 + x^2)*H[-1, x])/(3*(1 + x)))*H[0, x]^2 + 
     (64*(1 + x^2)*H[0, x]^3)/(9*(-1 + x)*(1 + x)) + 
     ((-64*(-1 + x))/3 - (16*(1 + x^2)*H[0, x]^2)/(-1 + x))*H[1, x] - 
     (256*(4 + 3*x + 4*x^2)*H[0, -1, x])/(9*(1 + x)) + 
     ((32*(1 + x))/3 - (128*(1 + x^2)*H[-1, x])/(3*(1 + x)) + 
       (32*(1 + x^2)*H[0, x])/(-1 + x))*H[0, 1, x] + 
     (128*(1 + x^2)*H[0, -1, 1, x])/(3*(1 + x)) - 
     (64*(1 + x^2)*H[0, 0, -1, x])/(3*(1 + x)) - 
     (128*(1 + x^2)*H[0, 0, 1, x])/(3*(-1 + x)*(1 + x)) + 
     (128*(1 + x^2)*H[0, 1, -1, x])/(3*(1 + x))) + 
   CA^2*((-2*(-923 + 5333*x))/27 + (32*(27 + 136*x + 42*x^2)*z2)/
      (9*(1 + x)) - (4*(63 - 7*x + 121*x^2 + 31*x^3)*z2^2)/
      (5*(-1 + x)*(1 + x)) + (32*(-35 + 10*x + 21*x^2 + 9*x^3)*z3)/
      (3*(-1 + x)*(1 + x)) + ((-32*(35 + 48*x + 35*x^2)*z2)/(3*(1 + x)) - 
       (384*(1 + x^2)*z3)/(1 + x))*H[-1, x] + (256*(1 + x^2)*z2*H[-1, x]^2)/
      (1 + x) + ((-4*(1721 + 629*x + 689*x^2 + 1133*x^3))/
        (27*(-1 + x)*(1 + x)) + (8*(-25 - 75*x + 83*x^2 + 141*x^3)*z2)/
        (3*(-1 + x)*(1 + x)) - (32*(7 + 9*x^2)*z3)/((-1 + x)*(1 + x)) + 
       ((-64*(41 + 15*x + 41*x^2))/(9*(1 + x)) - (352*(1 + x^2)*z2)/(1 + x))*
        H[-1, x] + 64*(1 + x)*H[-1, x]^2)*H[0, x] + 
     ((2*(-729 - 361*x - 585*x^2 + 119*x^3))/(9*(-1 + x)*(1 + x)) + 
       (4*(7 - 8*x + 9*x^2)*z2)/(1 + x) + (8*(7 + 36*x + 7*x^2)*H[-1, x])/
        (3*(1 + x)) - (64*(1 + x^2)*H[-1, x]^2)/(1 + x))*H[0, x]^2 + 
     ((-16*(5 + 26*x^2))/(9*(-1 + x)*(1 + x)) + (16*(1 + x^2)*H[-1, x])/
        (1 + x))*H[0, x]^3 + (2*(3 + 5*x^2)*H[0, x]^4)/(3*(-1 + x)*(1 + x)) + 
     ((1184*(-1 + x))/3 + 64*(-1 + x)*z2 - (288*(1 + x^2)*z3)/(-1 + x) + 
       (32*(1 + x^2)*z2*H[0, x])/(-1 + x) + 
       (4*(19 - 16*x + 19*x^2)*H[0, x]^2)/(-1 + x) + (16*(1 + x^2)*H[0, x]^3)/
        (-1 + x))*H[1, x] + (32*(1 + x^2)*H[0, x]^2*H[1, x]^2)/(-1 + x) + 
     ((64*(41 + 15*x + 41*x^2))/(9*(1 + x)) + (16*(7 + 5*x^2)*z2)/(1 + x) - 
       128*(1 + x)*H[-1, x] + ((-32*(-1 - 11*x + 9*x^2))/(-1 + x) + 
         (256*(1 + x^2)*H[-1, x])/(1 + x))*H[0, x] + 
       (8*(1 + 3*x - x^2 + 5*x^3)*H[0, x]^2)/((-1 + x)*(1 + x)) - 
       (192*(1 + x^2)*H[0, x]*H[1, x])/(-1 + x))*H[0, -1, x] + 
     (16*(5 - 2*x + 5*x^2)*H[0, -1, x]^2)/(-1 + x) + 
     ((-448*(1 + x))/3 - (16*(-3 + 5*x - x^2 + 7*x^3)*z2)/
        ((-1 + x)*(1 + x)) + (32*(41 + 60*x + 41*x^2)*H[-1, x])/(3*(1 + x)) - 
       (256*(1 + x^2)*H[-1, x]^2)/(1 + x) - (8*(19 - 16*x + 19*x^2)*H[0, x])/
        (-1 + x) - (4*(3 + 5*x^2)*H[0, x]^2)/(-1 + x) - 
       (128*(1 + x^2)*H[0, x]*H[1, x])/(-1 + x) - (192*(1 + x^2)*H[0, -1, x])/
        (-1 + x))*H[0, 1, x] + (64*(1 + x^2)*H[0, 1, x]^2)/(-1 + x) + 
     (128*(1 + x) - (32*(-3 + 11*x - 5*x^2 + 13*x^3)*H[0, x])/
        ((-1 + x)*(1 + x)))*H[0, -1, -1, x] + 
     ((-32*(41 + 60*x + 41*x^2))/(3*(1 + x)) + (512*(1 + x^2)*H[-1, x])/
        (1 + x) + (192*(1 + x^2)*H[0, x])/(-1 + x))*H[0, -1, 1, x] + 
     ((16*(-5 - 115*x - 53*x^2 + 101*x^3))/(3*(-1 + x)*(1 + x)) - 
       (256*(1 + x^2)*H[-1, x])/(1 + x) - (16*(-1 + 13*x - 3*x^2 + 15*x^3)*
         H[0, x])/((-1 + x)*(1 + x)) + (384*(1 + x^2)*H[1, x])/(-1 + x))*
      H[0, 0, -1, x] + ((-32*(-20 - 21*x - 2*x^2 + 21*x^3))/
        (3*(-1 + x)*(1 + x)) + (256*(1 + x^2)*H[-1, x])/(1 + x) - 
       (16*(3 + x^2)*H[0, x])/(-1 + x))*H[0, 0, 1, x] + 
     ((-32*(41 + 60*x + 41*x^2))/(3*(1 + x)) + (512*(1 + x^2)*H[-1, x])/
        (1 + x) + (192*(1 + x^2)*H[0, x])/(-1 + x))*H[0, 1, -1, x] + 
     (128*(1 + x^2)*H[0, x]*H[0, 1, 1, x])/(-1 + x) - 
     (512*(1 + x^2)*H[0, -1, -1, 1, x])/(1 + x) + 
     (128*(1 + x^2)*H[0, -1, 0, 1, x])/(-1 + x) - 
     (512*(1 + x^2)*H[0, -1, 1, -1, x])/(1 + x) + 
     (256*(1 + x^2)*H[0, 0, -1, -1, x])/(1 + x) - 
     (256*(1 + x^2)*H[0, 0, -1, 1, x])/(1 + x) + 
     (384*x*(1 + x^2)*H[0, 0, 0, -1, x])/((-1 + x)*(1 + x)) + 
     (128*(1 + x^2)*H[0, 0, 0, 1, x])/((-1 + x)*(1 + x)) - 
     (256*(1 + x^2)*H[0, 0, 1, -1, x])/(1 + x) - 
     (128*(1 + x^2)*H[0, 0, 1, 1, x])/(-1 + x) - 
     (512*(1 + x^2)*H[0, 1, -1, -1, x])/(1 + x))) + 
 CF^2*(NF*TF*((-4*(-327 + 217*x))/3 - (640*(1 + x^2)*z2)/(9*(1 + x)) - 
     (128*(1 - 2*x + 4*x^2 + x^3)*z3)/(3*(-1 + x)*(1 + x)) - 
     (256*(1 + x^2)*z2*H[-1, x])/(3*(1 + x)) + 
     ((16*(-142 + 8*x + 119*x^2))/(9*(-1 + x)) - (128*(1 + x^2)*z2)/
        (3*(-1 + x)*(1 + x)) - (512*(4 + 3*x + 4*x^2)*H[-1, x])/(9*(1 + x)))*
      H[0, x] + ((32*(-30 - 22*x + x^2 + 33*x^3))/(9*(-1 + x)*(1 + x)) - 
       (64*(1 + x^2)*H[-1, x])/(3*(1 + x)))*H[0, x]^2 + 
     (16*(-5 + 3*x + x^2 + 9*x^3)*H[0, x]^3)/(9*(-1 + x)*(1 + x)) + 
     ((256*(-1 + x))/3 + (256*(4 - 3*x + 4*x^2)*H[0, x])/(9*(-1 + x)) + 
       (128*(1 + x^2)*H[0, x]^2)/(3*(-1 + x)))*H[1, x] + 
     (512*(4 + 3*x + 4*x^2)*H[0, -1, x])/(9*(1 + x)) + 
     ((-128*(1 + x))/3 + (256*(1 + x^2)*H[-1, x])/(3*(1 + x)) - 
       (128*(1 + x^2)*H[0, x])/(3*(-1 + x)))*H[0, 1, x] - 
     (256*(1 + x^2)*H[0, -1, 1, x])/(3*(1 + x)) + 
     (128*(1 + x^2)*H[0, 0, -1, x])/(3*(1 + x)) + 
     (256*(1 + x^2)*H[0, 0, 1, x])/(3*(-1 + x)*(1 + x)) - 
     (256*(1 + x^2)*H[0, 1, -1, x])/(3*(1 + x))) + 
   CA*((-3032*(-1 + x))/3 - (16*(217 + 504*x + 19*x^2)*z2)/(9*(1 + x)) - 
     (16*(-67 - 67*x - 7*x^2 + 3*x^3)*z2^2)/(5*(-1 + x)*(1 + x)) - 
     (16*(-187 - 7*x + 104*x^2 + 110*x^3)*z3)/(3*(-1 + x)*(1 + x)) + 
     ((64*(53 + 75*x + 53*x^2)*z2)/(3*(1 + x)) + (1344*(1 + x^2)*z3)/(1 + x))*
      H[-1, x] - (896*(1 + x^2)*z2*H[-1, x]^2)/(1 + x) + 
     ((-4*(925 - 1999*x - 1702*x^2 + 1870*x^3))/(9*(-1 + x)*(1 + x)) - 
       (16*(-85 - 159*x + 113*x^2 + 213*x^3)*z2)/(3*(-1 + x)*(1 + x)) - 
       (32*(-21 + 3*x - 25*x^2 + 9*x^3)*z3)/((-1 + x)*(1 + x)) + 
       ((32*(191 + 114*x + 191*x^2))/(9*(1 + x)) + (1344*(1 + x^2)*z2)/
          (1 + x))*H[-1, x] - 224*(1 + x)*H[-1, x]^2)*H[0, x] + 
     ((-8*(-114 - 203*x - 271*x^2 + 354*x^3))/(9*(-1 + x)*(1 + x)) - 
       (32*(-6 + 6*x - 11*x^2 + 3*x^3)*z2)/((-1 + x)*(1 + x)) - 
       (8*(47 + 156*x + 47*x^2)*H[-1, x])/(3*(1 + x)) + 
       (288*(1 + x^2)*H[-1, x]^2)/(1 + x))*H[0, x]^2 + 
     ((-4*(-7 + 105*x - 217*x^2 + 27*x^3))/(9*(-1 + x)*(1 + x)) - 
       (272*(1 + x^2)*H[-1, x])/(3*(1 + x)))*H[0, x]^3 - 
     (8*(3 + 7*x^2)*H[0, x]^4)/(3*(-1 + x)*(1 + x)) + 
     ((-4016*(-1 + x))/3 - 224*(-1 + x)*z2 + (768*(1 + x^2)*z3)/(-1 + x) + 
       ((-32*(145 - 156*x + 145*x^2))/(9*(-1 + x)) + (64*(1 + x^2)*z2)/
          (-1 + x))*H[0, x] - (16*(43 - 24*x + 43*x^2)*H[0, x]^2)/
        (3*(-1 + x)) - (176*(1 + x^2)*H[0, x]^3)/(3*(-1 + x)))*H[1, x] - 
     (64*(1 + x^2)*H[0, x]^2*H[1, x]^2)/(-1 + x) + 
     ((-32*(191 + 114*x + 191*x^2))/(9*(1 + x)) - 
       (64*(-7 + 4*x - 6*x^2 + 3*x^3)*z2)/((-1 + x)*(1 + x)) + 
       448*(1 + x)*H[-1, x] + ((16*(-17 - 50*x + 55*x^2))/(-1 + x) - 
         (1024*(1 + x^2)*H[-1, x])/(1 + x))*H[0, x] - 
       (32*(2 + 3*x - x^2 + 6*x^3)*H[0, x]^2)/((-1 + x)*(1 + x)) + 
       (512*(1 + x^2)*H[0, x]*H[1, x])/(-1 + x))*H[0, -1, x] - 
     (64*(4 - x + 4*x^2)*H[0, -1, x]^2)/(-1 + x) + 
     ((1648*(1 + x))/3 + (64*(4 + x + 4*x^2)*z2)/(1 + x) - 
       (32*(127 + 192*x + 127*x^2)*H[-1, x])/(3*(1 + x)) + 
       (896*(1 + x^2)*H[-1, x]^2)/(1 + x) + 
       ((64*(13 - 12*x + 19*x^2))/(3*(-1 + x)) - (64*(1 + x^2)*H[-1, x])/
          (1 + x))*H[0, x] + (64*(1 + 2*x^2)*H[0, x]^2)/(-1 + x) + 
       (256*(1 + x^2)*H[0, x]*H[1, x])/(-1 + x) + (512*(1 + x^2)*H[0, -1, x])/
        (-1 + x))*H[0, 1, x] - (128*(1 + x^2)*H[0, 1, x]^2)/(-1 + x) + 
     (-448*(1 + x) + (128*(-4 + 11*x - 5*x^2 + 12*x^3)*H[0, x])/
        ((-1 + x)*(1 + x)))*H[0, -1, -1, x] + 
     ((32*(127 + 192*x + 127*x^2))/(3*(1 + x)) - (1792*(1 + x^2)*H[-1, x])/
        (1 + x) - (64*(9 + 7*x)*(1 + x^2)*H[0, x])/((-1 + x)*(1 + x)))*
      H[0, -1, 1, x] + ((-16*(-55 - 293*x - 79*x^2 + 283*x^3))/
        (3*(-1 + x)*(1 + x)) + (896*(1 + x^2)*H[-1, x])/(1 + x) + 
       (32*(-5 + 29*x - 13*x^2 + 33*x^3)*H[0, x])/((-1 + x)*(1 + x)) - 
       (1024*(1 + x^2)*H[1, x])/(-1 + x))*H[0, 0, -1, x] + 
     ((16*(-107 - 129*x + x^2 + 147*x^3))/(3*(-1 + x)*(1 + x)) - 
       (896*(1 + x^2)*H[-1, x])/(1 + x) - (32*(-1 - 3*x + 7*x^2 + 5*x^3)*
         H[0, x])/((-1 + x)*(1 + x)))*H[0, 0, 1, x] + 
     ((32*(127 + 192*x + 127*x^2))/(3*(1 + x)) - (1792*(1 + x^2)*H[-1, x])/
        (1 + x) - (64*(9 + 7*x)*(1 + x^2)*H[0, x])/((-1 + x)*(1 + x)))*
      H[0, 1, -1, x] - (256*(1 + x^2)*H[0, x]*H[0, 1, 1, x])/(-1 + x) + 
     (1792*(1 + x^2)*H[0, -1, -1, 1, x])/(1 + x) - 
     (384*(1 + x^2)*H[0, -1, 0, 1, x])/(-1 + x) + 
     (1792*(1 + x^2)*H[0, -1, 1, -1, x])/(1 + x) - 
     (896*(1 + x^2)*H[0, 0, -1, -1, x])/(1 + x) + 
     (896*(1 + x^2)*H[0, 0, -1, 1, x])/(1 + x) - 
     (64*(-5 + 26*x - 8*x^2 + 23*x^3)*H[0, 0, 0, -1, x])/((-1 + x)*(1 + x)) + 
     (64*(-6 + x - 3*x^2 + 4*x^3)*H[0, 0, 0, 1, x])/((-1 + x)*(1 + x)) + 
     (896*(1 + x^2)*H[0, 0, 1, -1, x])/(1 + x) + 
     (256*(1 + x^2)*H[0, 0, 1, 1, x])/(-1 + x) + 
     (1792*(1 + x^2)*H[0, 1, -1, -1, x])/(1 + x)));
dPns2pl=(-8*CF^2*NF*TF*(-55 + 48*z3))/(3*(-1 + x)) + 
 CF*((128*NF^2*TF^2)/(27*(-1 + x)) + 
   CA^2*((-4*(3675 - 2680*z2 + 792*z2^2))/(45*(-1 + x)) - 
     (176*z3)/(3*(-1 + x))) + CA*NF*TF*((-16*(-209 + 120*z2))/(27*(-1 + x)) + 
     (448*z3)/(3*(-1 + x))));

dPps2=CF^2*NF*TF*(192*(-1 + x) + 16*(64 + 27*x)*z2 - (1184*(1 + x)*z2^2)/5 + 
   64*(-11 + 21*x)*z3 + (16*(-25 + 114*x) - 320*(-2 + x)*z2 - 448*(1 + x)*z3)*
    H[0, x] + (-8*(32 + 25*x) + 192*(1 + x)*z2)*H[0, x]^2 + 
   (32*(-5 + 6*x)*H[0, x]^3)/3 - (32*(1 + x)*H[0, x]^4)/3 + 
   (2000*(-1 + x) + 192*(-1 + x)*H[0, x] - 80*(-1 + x)*H[0, x]^2)*H[1, x] + 
   (104*(-1 + x) + 160*(-1 + x)*H[0, x])*H[1, x]^2 + 
   (160*(-1 + x)*H[1, x]^3)/3 + (-208*(4 + 3*x) + 32*(-13 + 19*x)*H[0, x] + 
     32*(1 + x)*H[0, x]^2 - 320*(-1 + x)*H[1, x])*H[0, 1, x] + 
   64*(1 + x)*H[0, 1, x]^2 + (-32*(-1 + 23*x) - 384*(1 + x)*H[0, x])*
    H[0, 0, 1, x] + (64*(-7 + 8*x) - 128*(1 + x)*H[0, x])*H[0, 1, 1, x] + 
   576*(1 + x)*H[0, 0, 0, 1, x] - 64*(1 + x)*H[0, 0, 1, 1, x] - 
   128*(1 + x)*H[0, 1, 1, 1, x]) + 
 CF*(NF^2*TF^2*((-5504*(-1 + x))/27 - (128*(-5 + 4*x)*z2)/9 + 
     (128*(1 + x)*z3)/3 + ((-64*(-65 + 43*x))/27 + (256*(1 + x)*z2)/3)*
      H[0, x] + (32*(23 + 17*x)*H[0, x]^2)/9 + (64*(1 + x)*H[0, x]^3)/9 - 
     (128*(-1 + x)*H[1, x])/9 - (160*(-1 + x)*H[1, x]^2)/3 + 
     (128*(-5 + 4*x)*H[0, 1, x])/9 - (256*(1 + x)*H[0, 0, 1, x])/3 + 
     (128*(1 + x)*H[0, 1, 1, x])/3) + 
   CA*NF*TF*((142048*(-1 + x))/27 - (16*(-91 + 134*x)*z2)/9 + 
     (16*(117 + 107*x)*z2^2)/5 - (224*(-25 + 26*x)*z3)/3 - 
     32*(1 + x)*z2*H[-1, x] + ((-16*(2257 + 8899*x))/27 - 
       (16*(29 + 47*x)*z2)/3 + 64*(9 + 13*x)*z3 + 1184*(1 + x)*H[-1, x] - 
       160*(1 + x)*H[-1, x]^2)*H[0, x] + 
     ((8*(-427 + 1151*x))/9 + 16*(-1 + x)*z2 - 272*(1 + x)*H[-1, x])*
      H[0, x]^2 - (32*(19 + 37*x)*H[0, x]^3)/9 + (8*(-3 + 4*x)*H[0, x]^4)/3 + 
     ((-17024*(-1 + x))/9 - 160*(-1 + x)*z2 - 544*(-1 + x)*H[0, x] + 
       264*(-1 + x)*H[0, x]^2)*H[1, x] + 
     ((-520*(-1 + x))/3 - 160*(-1 + x)*H[0, x])*H[1, x]^2 - 
     (160*(-1 + x)*H[1, x]^3)/3 + (-1184*(1 + x) + 64*(-1 + x)*z2 + 
       320*(1 + x)*H[-1, x] - 64*(-13 + x)*H[0, x] + 96*(-1 + x)*H[0, x]^2)*
      H[0, -1, x] - 64*(-1 + x)*H[0, -1, x]^2 + 
     ((16*(269 + 440*x))/9 + 64*(1 + x)*z2 - 128*(1 + x)*H[-1, x] - 
       16*(-45 + 31*x)*H[0, x] - 112*(1 + x)*H[0, x]^2 + 
       320*(-1 + x)*H[1, x])*H[0, 1, x] - 64*(1 + x)*H[0, 1, x]^2 + 
     (-320*(1 + x) + 128*(-1 + x)*H[0, x])*H[0, -1, -1, x] + 
     128*(1 + x)*H[0, -1, 1, x] + (224*(-5 + 3*x) - 64*(-5 + x)*H[0, x])*
      H[0, 0, -1, x] + ((32*(-44 + 67*x))/3 + 448*(1 + x)*H[0, x])*
      H[0, 0, 1, x] + 128*(1 + x)*H[0, 1, -1, x] + 
     ((-32*(-49 + 41*x))/3 + 128*(1 + x)*H[0, x])*H[0, 1, 1, x] - 
     384*(1 + x)*H[0, 0, 0, -1, x] - 704*(1 + x)*H[0, 0, 0, 1, x] + 
     64*(1 + x)*H[0, 0, 1, 1, x] + 128*(1 + x)*H[0, 1, 1, 1, x]));

dPqg2=CA*NF^2*TF^2*((-16*(-472 + 527*x))/9 + (64*(4 + 3*x)*z2)/9 - 64*z3 + 
   ((16*(1067 + 200*x))/27 + (128*(2 + 7*x)*H[-1, x])/9)*H[0, x] + 
   ((16*(99 + 68*x))/9 + (64*(1 + 2*x)*H[-1, x])/3)*H[0, x]^2 - 
   (128*(-1 + x)*H[0, x]^3)/9 + ((64*(-23 + 4*x))/27 - (64*(-1 + 2*x)*z2)/3 - 
     (32*(-1 + 2*x)*H[0, x]^2)/3)*H[1, x] + 
   ((64*(-2 + 7*x))/9 - (32*(-1 + 2*x)*H[0, x])/3)*H[1, x]^2 - 
   (32*(-1 + 2*x)*H[1, x]^3)/9 + 
   ((-128*(2 + 7*x))/9 - (128*(1 + 2*x)*H[0, x])/3)*H[0, -1, x] + 
   ((-64*x)/3 + (64*(-1 + 2*x)*H[0, x])/3 + (128*(-1 + 2*x)*H[1, x])/3)*
    H[0, 1, x] + (128*(1 + 2*x)*H[0, 0, -1, x])/3 - 
   (64*(-1 + 2*x)*H[0, 0, 1, x])/3 - 64*(-1 + 2*x)*H[0, 1, 1, x]) + 
 CA^2*NF*TF*((8*(-16099 + 16346*x))/9 + (16*(733 + 12*x + 54*x^2)*z2)/9 + 
   (8*(495 + 538*x)*z2^2)/5 - 16*(-315 + 268*x)*z3 + 
   (-416*(1 + x)*z2 - 160*(1 + 2*x)*z3)*H[-1, x] + 
   32*(1 + 2*x)*z2*H[-1, x]^2 + ((-8*(11468 + 40643*x))/27 - 
     16*(-7 + 31*x)*z2 + 384*(3 + 4*x)*z3 + 
     (32*(776 + 709*x + 27*x^2)*H[-1, x])/9 - 672*(1 + x)*H[-1, x]^2 + 
     64*(1 + 2*x)*H[-1, x]^3)*H[0, x] + 
   ((-8*(675 - 2356*x + 54*x^2))/9 - 8*(-7 + 6*x)*z2 - 
     (16*(104 + 115*x)*H[-1, x])/3 + 32*(1 + 2*x)*H[-1, x]^2)*H[0, x]^2 + 
   ((-32*(41 + 40*x))/9 - 16*(1 + 2*x)*H[-1, x])*H[0, x]^3 + 
   (4*(-15 + 16*x)*H[0, x]^4)/3 + ((-40*(-1006 + 911*x))/27 - 
     (16*(-91 + 80*x)*z2)/3 - 992*(-1 + 2*x)*z3 + 
     (-32*(-36 + 35*x) - 320*(-1 + 2*x)*z2)*H[0, x] + 
     (8*(-212 + 223*x)*H[0, x]^2)/3 + (80*(-1 + 2*x)*H[0, x]^3)/3)*H[1, x] + 
   ((-16*(2 + 65*x))/9 - 32*(-1 + 2*x)*z2 - (8*(-157 + 146*x)*H[0, x])/3 - 
     16*(-1 + 2*x)*H[0, x]^2)*H[1, x]^2 + 
   ((88*(-1 + 2*x))/9 - (128*(-1 + 2*x)*H[0, x])/3)*H[1, x]^3 + 
   (16*(-1 + 2*x)*H[1, x]^4)/3 + ((-32*(776 + 709*x + 27*x^2))/9 + 
     32*(-1 + 14*x)*z2 + 1344*(1 + x)*H[-1, x] - 192*(1 + 2*x)*H[-1, x]^2 + 
     ((32*(167 + 34*x))/3 - 192*(1 + 2*x)*H[-1, x])*H[0, x] + 
     32*(-5 + 6*x)*H[0, x]^2 - 192*(-1 + 2*x)*H[0, x]*H[1, x])*H[0, -1, x] - 
   128*(-1 + 2*x)*H[0, -1, x]^2 + ((16*(57 + 206*x))/3 + 32*(-5 + 26*x)*z2 - 
     256*(1 + x)*H[-1, x] + 64*(1 + 2*x)*H[-1, x]^2 - 
     (16*(-284 + 247*x)*H[0, x])/3 - 8*(15 + 62*x)*H[0, x]^2 + 
     ((32*(-61 + 50*x))/3 - 64*(-1 + 2*x)*H[0, x])*H[1, x] + 
     64*(-1 + 2*x)*H[1, x]^2 - 192*(-1 + 2*x)*H[0, -1, x])*H[0, 1, x] - 
   32*(-1 + 14*x)*H[0, 1, x]^2 + (-1344*(1 + x) + 384*(1 + 2*x)*H[-1, x] + 
     64*(-1 + 14*x)*H[0, x])*H[0, -1, -1, x] + 
   (256*(1 + x) - 128*(1 + 2*x)*H[-1, x] + 192*(-1 + 2*x)*H[0, x])*
    H[0, -1, 1, x] + ((32*(-230 + 47*x))/3 + 256*(1 + 2*x)*H[-1, x] + 
     704*H[0, x] + 384*(-1 + 2*x)*H[1, x])*H[0, 0, -1, x] + 
   ((16*(-251 + 364*x))/3 - 128*(1 + 2*x)*H[-1, x] + 128*(5 + 13*x)*H[0, x] + 
     384*(-1 + 2*x)*H[1, x])*H[0, 0, 1, x] + 
   (256*(1 + x) - 128*(1 + 2*x)*H[-1, x] + 192*(-1 + 2*x)*H[0, x])*
    H[0, 1, -1, x] + (-16*(-57 + 58*x) + 128*(1 + 2*x)*H[-1, x] + 
     64*(1 + 10*x)*H[0, x])*H[0, 1, 1, x] - 
   384*(1 + 2*x)*H[0, -1, -1, -1, x] + 128*(1 + 2*x)*H[0, -1, -1, 1, x] + 
   192*(-1 + 2*x)*H[0, -1, 0, 1, x] + 128*(1 + 2*x)*H[0, -1, 1, -1, x] - 
   128*(1 + 2*x)*H[0, -1, 1, 1, x] - 256*(1 + 2*x)*H[0, 0, -1, -1, x] + 
   128*(1 + 2*x)*H[0, 0, -1, 1, x] - 96*(11 + 10*x)*H[0, 0, 0, -1, x] - 
   32*(37 + 70*x)*H[0, 0, 0, 1, x] + 128*(1 + 2*x)*H[0, 0, 1, -1, x] + 
   448*H[0, 0, 1, 1, x] + 128*(1 + 2*x)*H[0, 1, -1, -1, x] - 
   128*(1 + 2*x)*H[0, 1, -1, 1, x] - 128*(1 + 2*x)*H[0, 1, 1, -1, x] - 
   128*(-2 + x)*H[0, 1, 1, 1, x]) + 
 CF^2*NF*TF*(-1357 + 1362*x + 16*(59 - 36*x + 12*x^2)*z2 + 
   (128*(-3 + 10*x)*z2^2)/5 - 32*(-25 + 11*x)*z3 - 128*(1 + x)*z2*H[-1, x] + 
   (4*(-77 + 397*x) - 16*(-23 + 4*x)*z2 - 32*(-13 + 14*x)*z3 + 
     64*(-10 - 9*x + 3*x^2)*H[-1, x] - 128*(1 + x)*H[-1, x]^2)*H[0, x] + 
   (-2*(-59 - 458*x + 48*x^2) - 112*(-1 + 2*x)*z2 - 128*(1 + x)*H[-1, x] + 
     64*(1 + 2*x)*H[-1, x]^2)*H[0, x]^2 + 
   ((-8*(-15 + 4*x))/3 - (32*(1 + 2*x)*H[-1, x])/3)*H[0, x]^3 + 
   (16*x*H[0, x]^4)/3 + (8*(-312 + 329*x) - 832*(-1 + x)*z2 - 
     448*(-1 + 2*x)*z3 + (64*(-17 + 22*x) - 448*(-1 + 2*x)*z2)*H[0, x] + 
     352*(-1 + x)*H[0, x]^2 + 32*(-1 + 2*x)*H[0, x]^3)*H[1, x] + 
   (16*(-29 + 36*x) - 160*(-1 + 2*x)*z2 + 160*(-1 + x)*H[0, x] + 
     64*(-1 + 2*x)*H[0, x]^2)*H[1, x]^2 + 
   (8*(-7 + 8*x) + (32*(-1 + 2*x)*H[0, x])/3)*H[1, x]^3 + 
   (16*(-1 + 2*x)*H[1, x]^4)/3 + (-64*(-10 - 9*x + 3*x^2) + 256*x*z2 + 
     256*(1 + x)*H[-1, x] + (64*(-1 + 14*x) - 128*(1 + 2*x)*H[-1, x])*
      H[0, x] - 32*(1 + 6*x)*H[0, x]^2 - 128*(-1 + 2*x)*H[0, x]*H[1, x])*
    H[0, -1, x] - 64*(-1 + 2*x)*H[0, -1, x]^2 + 
   (-16*(31 + 52*x) + 64*(-3 + 10*x)*z2 - 64*(-1 + 10*x)*H[0, x] - 
     128*x*H[0, x]^2 + (384*(-1 + x) + 128*(-1 + 2*x)*H[0, x])*H[1, x] + 
     128*(-1 + 2*x)*H[1, x]^2 - 128*(-1 + 2*x)*H[0, -1, x])*H[0, 1, x] + 
   32*(-1 + 2*x)*H[0, 1, x]^2 + (-256*(1 + x) + 512*x*H[0, x])*
    H[0, -1, -1, x] + 128*(-1 + 2*x)*H[0, x]*H[0, -1, 1, x] + 
   (-384*(-1 + 4*x) + 192*(1 + 2*x)*H[0, x] + 256*(-1 + 2*x)*H[1, x])*
    H[0, 0, -1, x] + (16*(-7 + 40*x) + 64*(-1 + 10*x)*H[0, x] - 
     64*(-1 + 2*x)*H[1, x])*H[0, 0, 1, x] + 128*(-1 + 2*x)*H[0, x]*
    H[0, 1, -1, x] + (-48*(-11 + 18*x) - 384*(-1 + 2*x)*H[0, x] - 
     192*(-1 + 2*x)*H[1, x])*H[0, 1, 1, x] + 
   128*(-1 + 2*x)*H[0, -1, 0, 1, x] + 64*(-5 + 2*x)*H[0, 0, 0, -1, x] - 
   32*(-5 + 34*x)*H[0, 0, 0, 1, x] + 320*(-1 + 2*x)*H[0, 0, 1, 1, x] - 
   96*(-1 + 2*x)*H[0, 1, 1, 1, x]) + 
 CF*(NF^2*TF^2*((-4*(-4193 + 4226*x))/9 + (128*(-2 + 7*x)*z2)/9 - 
     (64*(-1 + 2*x)*z3)/3 - (16*(-3217 + 59*x)*H[0, x])/27 + 
     (136*(53 + 14*x)*H[0, x]^2)/9 + (32*(43 + 10*x)*H[0, x]^3)/9 - 
     (32*(-1 + 2*x)*H[0, x]^4)/3 + ((32*(28 + 19*x))/27 - 
       (64*(-11 + 16*x)*H[0, x])/9 - (64*(-1 + 2*x)*H[0, x]^2)/3)*H[1, x] - 
     (64*(-2 + 7*x)*H[1, x]^2)/9 + (32*(-1 + 2*x)*H[1, x]^3)/9 + 
     ((64*(-7 + 2*x))/9 + (128*(-1 + 2*x)*H[0, x])/3)*H[0, 1, x] - 
     (128*(-1 + 2*x)*H[0, 0, 1, x])/3 + (64*(-1 + 2*x)*H[0, 1, 1, x])/3) + 
   CA*NF*TF*((69407 - 68990*x)/9 - (16*(202 + 85*x + 162*x^2)*z2)/9 - 
     (16*(101 + 146*x)*z2^2)/5 - (32*(370 - 293*x + 45*x^2)*z3)/3 + 
     (32*(1 + x)*(23 + 9*x)*z2 + 544*(1 + 2*x)*z3)*H[-1, x] - 
     288*(1 + 2*x)*z2*H[-1, x]^2 + ((4*(15259 + 25645*x))/27 - 
       32*(-9 + 35*x + 12*x^2)*z2 - 32*(41 + 22*x)*z3 + 
       (-32*(1 + x)*(8 + 9*x) + 576*(1 + 2*x)*z2)*H[-1, x] + 
       32*(1 + x)*(13 + 3*x)*H[-1, x]^2 - 64*(1 + 2*x)*H[-1, x]^3)*H[0, x] + 
     ((2*(-701 - 2714*x + 648*x^2))/9 + 96*(1 + 4*x)*z2 - 
       48*(5 + 6*x + 2*x^2)*H[-1, x] + 96*(1 + 2*x)*H[-1, x]^2)*H[0, x]^2 + 
     ((8*(-89 + 130*x + 36*x^2))/9 - (176*(1 + 2*x)*H[-1, x])/3)*H[0, x]^3 - 
     (16*(1 + 2*x)*H[0, x]^4)/3 + ((-32*(-1195 + 1433*x))/27 - 
       16*(59 - 62*x + 6*x^2)*z2 + 1248*(-1 + 2*x)*z3 + 
       ((32*(-17 + 46*x))/9 + 576*(-1 + 2*x)*z2)*H[0, x] - 
       (16*(-61 + 59*x)*H[0, x]^2)/3 - 16*(-1 + 2*x)*H[0, x]^3)*H[1, x] + 
     ((-16*(-317 + 313*x))/9 + 192*(-1 + 2*x)*z2 + 24*(-11 + 10*x)*H[0, x] + 
       16*(-1 + 2*x)*H[0, x]^2)*H[1, x]^2 + 
     ((-16*(-37 + 47*x))/9 + 32*(-1 + 2*x)*H[0, x])*H[1, x]^3 - 
     (32*(-1 + 2*x)*H[1, x]^4)/3 + (32*(1 + x)*(8 + 9*x) - 64*(5 + 4*x)*z2 - 
       64*(1 + x)*(13 + 3*x)*H[-1, x] + 192*(1 + 2*x)*H[-1, x]^2 + 
       (-32*(-13 + 14*x) - 192*(1 + 2*x)*H[-1, x])*H[0, x] + 
       16*(5 + 6*x)*H[0, x]^2 + 192*(-1 + 2*x)*H[0, x]*H[1, x])*H[0, -1, x] + 
     32*(-1 + 2*x)*H[0, -1, x]^2 + ((-16*(-92 + 7*x))/9 - 64*(-7 + 16*x)*z2 - 
       64*(1 + x)*(5 + 3*x)*H[-1, x] + 192*(1 + 2*x)*H[-1, x]^2 + 
       ((32*(-91 + 164*x))/3 - 128*(1 + 2*x)*H[-1, x])*H[0, x] + 
       32*(-1 + 14*x)*H[0, x]^2 + (-96*(-11 + 10*x) - 64*(-1 + 2*x)*H[0, x])*
        H[1, x] - 192*(-1 + 2*x)*H[1, x]^2 + 192*(-1 + 2*x)*H[0, -1, x])*
      H[0, 1, x] + 384*x*H[0, 1, x]^2 + 
     (64*(1 + x)*(13 + 3*x) - 384*(1 + 2*x)*H[-1, x] + 256*(1 + x)*H[0, x])*
      H[0, -1, -1, x] + (64*(1 + x)*(5 + 3*x) - 384*(1 + 2*x)*H[-1, x] - 
       64*(-5 + 2*x)*H[0, x])*H[0, -1, 1, x] + 
     (32*(-11 + 46*x + 6*x^2) + 32*(-1 + 22*x)*H[0, x] - 
       384*(-1 + 2*x)*H[1, x])*H[0, 0, -1, x] + 
     ((64*(44 - 82*x + 9*x^2))/3 - 128*(1 + 2*x)*H[-1, x] - 
       352*(1 + 6*x)*H[0, x] - 320*(-1 + 2*x)*H[1, x])*H[0, 0, 1, x] + 
     (64*(1 + x)*(5 + 3*x) - 384*(1 + 2*x)*H[-1, x] - 64*(-5 + 2*x)*H[0, x])*
      H[0, 1, -1, x] + ((32*(-128 + 181*x))/3 - 128*(1 + 2*x)*H[-1, x] + 
       64*(-7 + 2*x)*H[0, x] + 192*(-1 + 2*x)*H[1, x])*H[0, 1, 1, x] + 
     384*(1 + 2*x)*H[0, -1, -1, -1, x] + 384*(1 + 2*x)*H[0, -1, -1, 1, x] - 
     320*(-1 + 2*x)*H[0, -1, 0, 1, x] + 384*(1 + 2*x)*H[0, -1, 1, -1, x] + 
     128*(1 + 2*x)*H[0, -1, 1, 1, x] + 128*(1 + 2*x)*H[0, 0, -1, 1, x] - 
     32*(1 + 62*x)*H[0, 0, 0, -1, x] + 128*(7 + 24*x)*H[0, 0, 0, 1, x] + 
     128*(1 + 2*x)*H[0, 0, 1, -1, x] - 128*(1 + 5*x)*H[0, 0, 1, 1, x] + 
     384*(1 + 2*x)*H[0, 1, -1, -1, x] + 128*(1 + 2*x)*H[0, 1, -1, 1, x] + 
     128*(1 + 2*x)*H[0, 1, 1, -1, x] + 32*(-11 + 10*x)*H[0, 1, 1, 1, x]));

dPgq2=CF*(NF^2*TF^2*((64*(-6 + 5*x))/9 - (64*(4 + x)*H[1, x])/9 - 
     (32*(-2 + x)*H[1, x]^2)/3) + CA*NF*TF*((-8*(-1107 + 1286*x))/9 + 
     (16*(-116 + 91*x)*z2)/9 + (64*(-23 + 14*x)*z3)/3 - 
     (256*(2 + x)*z2*H[-1, x])/3 + ((8*(776 + 3143*x))/27 - 
       (128*(5 + x)*z2)/3 - (64*(3 + 2*x)*(-1 + 4*x)*H[-1, x])/(3*x) - 
       (128*(2 + x)*H[-1, x]^2)/3)*H[0, x] + 
     ((-16*(41 + 74*x))/9 + (64*(2 + x)*H[-1, x])/3)*H[0, x]^2 + 
     (32*x*H[0, x]^3)/9 + ((32*(91 + 118*x))/27 + (32*(-2 + x)*z2)/3 - 
       (320*(1 + x)*H[0, x])/9 + (32*(-2 + x)*H[0, x]^2)/3)*H[1, x] + 
     ((16*(-80 + 37*x))/9 - (80*(-2 + x)*H[0, x])/3)*H[1, x]^2 - 
     (80*(-2 + x)*H[1, x]^3)/9 + ((64*(3 + 2*x)*(-1 + 4*x))/(3*x) + 
       (256*(2 + x)*H[-1, x])/3 + (64*(-10 + 3*x)*H[0, x])/3)*H[0, -1, x] + 
     ((-16*(-16 + 71*x))/9 + (128*(2 + x)*H[-1, x])/3 - 
       (128*(-2 + x)*H[0, x])/3)*H[0, 1, x] - (256*(2 + x)*H[0, -1, -1, x])/
      3 - (128*(2 + x)*H[0, -1, 1, x])/3 - (512*(-2 + x)*H[0, 0, -1, x])/3 + 
     (64*(-2 + 5*x)*H[0, 0, 1, x])/3 - (128*(2 + x)*H[0, 1, -1, x])/3 - 
     (128*(1 + x)*H[0, 1, 1, x])/3) + 
   CA^2*((-4*(-3718 + 3349*x))/3 - (32*(208 + 73*x)*z2)/9 - 
     (4*(366 + 193*x)*z2^2)/5 + (16*(-161 + 194*x)*z3)/3 + 
     ((-16*(27 - 13*x + 4*x^2)*z2)/(3*x) - 368*(2 + x)*z3)*H[-1, x] + 
     208*(2 + x)*z2*H[-1, x]^2 + ((4*(11998 + 18649*x))/27 + 
       (8*(-47 + 419*x)*z2)/3 - 32*(10 + 7*x)*z3 + 
       ((-16*(9 + 106*x + 173*x^2))/(3*x) - 320*(2 + x)*z2)*H[-1, x] + 
       (16*(-9 + 53*x + 40*x^2)*H[-1, x]^2)/(3*x) + 32*(2 + x)*H[-1, x]^3)*
      H[0, x] + ((-4*(-1444 + 2351*x))/9 - 4*(46 + 13*x)*z2 + 
       (8*(18 + 133*x + 137*x^2)*H[-1, x])/(3*x) - 96*(2 + x)*H[-1, x]^2)*
      H[0, x]^2 + ((-8*(-141 + 5*x))/9 + (88*(2 + x)*H[-1, x])/3)*H[0, x]^3 - 
     (4*(-15 + 4*x)*H[0, x]^4)/3 + ((8*(-1442 + 403*x))/27 + 
       (8*(-18 - 92*x + 121*x^2)*z2)/(3*x) - 112*(-2 + x)*z3 + 
       ((16*(-5 + 148*x))/9 + 64*(-2 + x)*z2)*H[0, x] - 
       (4*(-245 + 223*x)*H[0, x]^2)/3 - 8*(-2 + x)*H[0, x]^3)*H[1, x] + 
     ((2*(50 + 581*x))/9 + 16*(-2 + x)*z2 - (4*(14 + 41*x)*H[0, x])/3 - 
       16*(-2 + x)*H[0, x]^2)*H[1, x]^2 + 
     ((220*(-2 + x))/9 - (64*(-2 + x)*H[0, x])/3)*H[1, x]^3 - 
     (8*(-2 + x)*H[1, x]^4)/3 + ((16*(9 + 106*x + 173*x^2))/(3*x) - 
       16*(-26 + 7*x)*z2 - (32*(-9 + 53*x + 40*x^2)*H[-1, x])/(3*x) - 
       96*(2 + x)*H[-1, x]^2 + ((-16*(18 + 142*x + 15*x^2))/(3*x) + 
         224*(2 + x)*H[-1, x])*H[0, x] + 128*H[0, x]^2 + 
       32*(-2 + x)*H[0, x]*H[1, x])*H[0, -1, x] + 96*(-2 + x)*H[0, -1, x]^2 + 
     ((-16*(-103 + 2*x))/9 - 48*(2 + 3*x)*z2 + 
       (32*(9 + 20*x + 22*x^2)*H[-1, x])/(3*x) - 160*(2 + x)*H[-1, x]^2 + 
       ((-8*(169 + 55*x))/3 + 64*(2 + x)*H[-1, x])*H[0, x] + 
       4*(30 + 19*x)*H[0, x]^2 - 128*(-2 + x)*H[0, x]*H[1, x] + 
       32*(-2 + x)*H[0, -1, x])*H[0, 1, x] - 32*(-2 + x)*H[0, 1, x]^2 + 
     ((32*(-9 + 53*x + 40*x^2))/(3*x) + 192*(2 + x)*H[-1, x] - 
       32*(2 + 13*x)*H[0, x])*H[0, -1, -1, x] + 
     ((-32*(9 + 20*x + 22*x^2))/(3*x) + 320*(2 + x)*H[-1, x] - 
       32*(2 + 3*x)*H[0, x])*H[0, -1, 1, x] + 
     ((-16*(-18 - 151*x + 107*x^2))/(3*x) - 64*(2 + x)*H[-1, x] - 
       64*(13 + 5*x)*H[0, x] - 64*(-2 + x)*H[1, x])*H[0, 0, -1, x] + 
     ((-16*(-61 + 43*x))/3 + 128*(2 + x)*H[-1, x] - 64*(1 + 3*x)*H[0, x] + 
       192*(-2 + x)*H[1, x])*H[0, 0, 1, x] + 
     ((-32*(9 + 20*x + 22*x^2))/(3*x) + 320*(2 + x)*H[-1, x] - 
       32*(2 + 3*x)*H[0, x])*H[0, 1, -1, x] + 
     ((-32*(7 + 16*x))/3 + 64*(2 + x)*H[-1, x] + 224*(-2 + x)*H[0, x])*
      H[0, 1, 1, x] - 192*(2 + x)*H[0, -1, -1, -1, x] - 
     320*(2 + x)*H[0, -1, -1, 1, x] + 32*(-2 + x)*H[0, -1, 0, 1, x] - 
     320*(2 + x)*H[0, -1, 1, -1, x] - 64*(2 + x)*H[0, -1, 1, 1, x] + 
     64*(2 + x)*H[0, 0, -1, -1, x] - 128*(2 + x)*H[0, 0, -1, 1, x] + 
     16*(86 + 49*x)*H[0, 0, 0, -1, x] + 16*(-14 + 17*x)*H[0, 0, 0, 1, x] - 
     128*(2 + x)*H[0, 0, 1, -1, x] - 64*(-10 + 3*x)*H[0, 0, 1, 1, x] - 
     320*(2 + x)*H[0, 1, -1, -1, x] - 64*(2 + x)*H[0, 1, -1, 1, x] - 
     64*(2 + x)*H[0, 1, 1, -1, x] - 192*H[0, 1, 1, 1, x])) + 
 CF^3*((4662 - 4547*x)/2 - 8*(25 + 23*x)*z2 + (24*(10 + 31*x)*z2^2)/5 + 
   16*(-52 + 21*x)*z3 + 128*(1 + x)*z2*H[-1, x] + 
   (2*(389 + 721*x) - 8*x*z2 + 192*(-1 + x)*z3 + 
     ((-32*(1 + 3*x)*(3 + 4*x))/x + 64*(2 + x)*z2)*H[-1, x] + 
     128*(1 + x)*H[-1, x]^2)*H[0, x] + 
   (-3*(26 + 31*x) + 24*(-2 + x)*z2 + 32*(1 + x)*H[-1, x] - 
     32*(2 + x)*H[-1, x]^2)*H[0, x]^2 + 
   ((-8*(23 + 3*x))/3 + (16*(2 + x)*H[-1, x])/3)*H[0, x]^3 - 
   (4*(4 + x)*H[0, x]^4)/3 + (-4*(-32 + 23*x) + 16*(-4 + x)*z2 + 
     256*(-2 + x)*z3 + (64*(-5 + 2*x) + 64*(-2 + x)*z2)*H[0, x] - 
     12*(-4 + x)*H[0, x]^2)*H[1, x] + 
   (2*(-8 + 7*x) - 48*(-2 + x)*z2 - 16*(-4 + x)*H[0, x] + 
     24*(-2 + x)*H[0, x]^2)*H[1, x]^2 + 
   (-4*(4 + x) + (16*(-2 + x)*H[0, x])/3)*H[1, x]^3 - 
   (8*(-2 + x)*H[1, x]^4)/3 + ((32*(1 + 3*x)*(3 + 4*x))/x - 128*(1 + x)*z2 - 
     256*(1 + x)*H[-1, x] + (-32*(4 + x) + 64*(2 + x)*H[-1, x])*H[0, x] + 
     16*(2 + 3*x)*H[0, x]^2 + 192*(-2 + x)*H[0, x]*H[1, x])*H[0, -1, x] + 
   32*(-2 + x)*H[0, -1, x]^2 + (8*(13 + 7*x) - 32*(-6 + 5*x)*z2 + 
     8*(-12 + 7*x)*H[0, x] + 8*(-2 + 5*x)*H[0, x]^2 + 
     (48*(-4 + 3*x) - 32*(-2 + x)*H[0, x])*H[1, x] + 32*(-2 + x)*H[1, x]^2 + 
     192*(-2 + x)*H[0, -1, x])*H[0, 1, x] + 48*(-2 + x)*H[0, 1, x]^2 + 
   (256*(1 + x) - 128*x*H[0, x])*H[0, -1, -1, x] - 
   192*(-2 + x)*H[0, x]*H[0, -1, 1, x] + 
   (192 + 32*(-6 + x)*H[0, x] - 384*(-2 + x)*H[1, x])*H[0, 0, -1, x] + 
   (-16*(-2 + 5*x) - 32*(-2 + 5*x)*H[0, x] - 32*(-2 + x)*H[1, x])*
    H[0, 0, 1, x] - 192*(-2 + x)*H[0, x]*H[0, 1, -1, x] + 
   (-40*(-8 + 5*x) - 32*(-2 + x)*H[0, x] - 96*(-2 + x)*H[1, x])*
    H[0, 1, 1, x] - 192*(-2 + x)*H[0, -1, 0, 1, x] - 
   32*(-10 + 13*x)*H[0, 0, 0, -1, x] + 192*x*H[0, 0, 0, 1, x] + 
   16*(-2 + x)*H[0, 0, 1, 1, x] + 80*(-2 + x)*H[0, 1, 1, 1, x]) + 
 CF^2*(NF*TF*((2*(-10398 + 10043*x))/9 + (128*(22 + x)*z2)/9 - 
     (992*(-2 + x)*z3)/3 + ((-8*(3155 + 3893*x))/27 + (64*(10 + x)*z2)/3 + 
       (64*(1 + x)*(-1 + 5*x)*H[-1, x])/x)*H[0, x] + 
     (4*(-674 + 457*x)*H[0, x]^2)/9 - (16*(50 + 29*x)*H[0, x]^3)/9 + 
     (16*(-2 + x)*H[0, x]^4)/3 + ((-992*(1 + x))/27 + (64*(-2 + x)*z2)/3 - 
       (32*(4 + x)*H[0, x])/3 - 16*(-2 + x)*H[0, x]^2)*H[1, x] + 
     ((-16*(-41 + 4*x))/9 - (64*(-2 + x)*H[0, x])/3)*H[1, x]^2 + 
     (80*(-2 + x)*H[1, x]^3)/9 + ((-64*(1 + x)*(-1 + 5*x))/x - 
       128*(-2 + x)*H[0, x])*H[0, -1, x] + 
     ((-32*(4 + x))/9 + (32*(-2 + x)*H[0, x])/3 + (64*(-2 + x)*H[1, x])/3)*
      H[0, 1, x] + 256*(-2 + x)*H[0, 0, -1, x] - (32*(-2 + x)*H[0, 0, 1, x])/
      3 - (32*(-2 + x)*H[0, 1, 1, x])/3) + 
   CA*((-17466 + 11273*x)/18 + (32*(-59 + 73*x)*z2)/9 - 
     (16*(46 + 49*x)*z2^2)/5 - (56*(-32 + 25*x)*z3)/3 + 
     (-32*(11 + 5*x)*z2 + 176*(2 + x)*z3)*H[-1, x] - 
     80*(2 + x)*z2*H[-1, x]^2 + ((2*(-13037 + 4423*x))/27 - 
       (32*(13 + 4*x)*z2)/3 - 64*(-4 + x)*z3 + 
       ((-16*(-9 + 6*x + x^2))/x - 32*(2 + x)*z2)*H[-1, x] - 
       32*(7 + 4*x)*H[-1, x]^2 - 32*(2 + x)*H[-1, x]^3)*H[0, x] + 
     ((730 - 821*x)/9 - 32*z2 + 48*(2 + x)*H[-1, x] + 32*(2 + x)*H[-1, x]^2)*
      H[0, x]^2 + ((-8*(-89 + 88*x))/9 + 8*(2 + x)*H[-1, x])*H[0, x]^3 + 
     (8*(4 + x)*H[0, x]^4)/3 + ((4*(586 + 613*x))/27 - 
       (8*(-74 + 61*x)*z2)/3 - 48*(-2 + x)*z3 + 
       ((-80*(-8 + x))/3 - 32*(-2 + x)*z2)*H[0, x] + 
       8*(-10 + 3*x)*H[0, x]^2 - (40*(-2 + x)*H[0, x]^3)/3)*H[1, x] + 
     ((-4*(31 + 274*x))/9 + 32*(-2 + x)*z2 + (4*(-70 + 71*x)*H[0, x])/3 - 
       40*(-2 + x)*H[0, x]^2)*H[1, x]^2 + 
     ((-8*(-73 + 23*x))/9 + 16*(-2 + x)*H[0, x])*H[1, x]^3 + 
     (16*(-2 + x)*H[1, x]^4)/3 + ((16*(-9 + 6*x + x^2))/x + 64*(1 + 2*x)*z2 + 
       64*(7 + 4*x)*H[-1, x] + 96*(2 + x)*H[-1, x]^2 + 
       (48*(-6 + x) - 32*(2 + x)*H[-1, x])*H[0, x] - 24*(2 + 3*x)*H[0, x]^2 - 
       160*(-2 + x)*H[0, x]*H[1, x])*H[0, -1, x] - 
     48*(-2 + x)*H[0, -1, x]^2 + ((-16*(56 + 131*x))/9 + 192*(-1 + x)*z2 + 
       32*(4 + x)*H[-1, x] + 32*(2 + x)*H[-1, x]^2 - (16*(-20 + 7*x)*H[0, x])/
        3 - 24*(-2 + 3*x)*H[0, x]^2 + ((-16*(-40 + 29*x))/3 + 
         160*(-2 + x)*H[0, x])*H[1, x] - 32*(-2 + x)*H[1, x]^2 - 
       160*(-2 + x)*H[0, -1, x])*H[0, 1, x] - 16*(-2 + x)*H[0, 1, x]^2 + 
     (-64*(7 + 4*x) - 192*(2 + x)*H[-1, x] + 128*(-1 + x)*H[0, x])*
      H[0, -1, -1, x] + (-32*(4 + x) - 64*(2 + x)*H[-1, x] + 
       160*(-2 + x)*H[0, x])*H[0, -1, 1, x] + 
     (-192*(-2 + x) - 64*(2 + x)*H[-1, x] + 16*(10 + x)*H[0, x] + 
       320*(-2 + x)*H[1, x])*H[0, 0, -1, x] + 
     ((16*(-2 + 13*x))/3 + 16*(-14 + 19*x)*H[0, x] - 160*(-2 + x)*H[1, x])*
      H[0, 0, 1, x] + (-32*(4 + x) - 64*(2 + x)*H[-1, x] + 
       160*(-2 + x)*H[0, x])*H[0, 1, -1, x] + 
     ((8*(-106 + 131*x))/3 - 64*(2 + x)*H[-1, x] - 192*(-2 + x)*H[0, x] + 
       96*(-2 + x)*H[1, x])*H[0, 1, 1, x] + 192*(2 + x)*H[0, -1, -1, -1, x] + 
     64*(2 + x)*H[0, -1, -1, 1, x] + 160*(-2 + x)*H[0, -1, 0, 1, x] + 
     64*(2 + x)*H[0, -1, 1, -1, x] + 64*(2 + x)*H[0, -1, 1, 1, x] + 
     64*(2 + x)*H[0, 0, -1, -1, x] + 48*(-6 + 7*x)*H[0, 0, 0, -1, x] - 
     16*(-22 + 25*x)*H[0, 0, 0, 1, x] + 16*(-38 + 11*x)*H[0, 0, 1, 1, x] + 
     64*(2 + x)*H[0, 1, -1, -1, x] + 64*(2 + x)*H[0, 1, -1, 1, x] + 
     64*(2 + x)*H[0, 1, 1, -1, x] - 16*(-22 + 5*x)*H[0, 1, 1, 1, x]));

dPgg2del=(4*CF^2*NF*TF + (116*CA*NF^2*TF^2)/9 + 
  CF*((-482*CA*NF*TF)/9 + (88*NF^2*TF^2)/9) + 
  CA^2*NF*TF*(-466/9 - (32*z2)/3 - (16*z2^2)/3 - (320*z3)/3) + 
  CA^3*(79 + (16*z2)/3 + (44*z2^2)/3 + (1072*z3)/3 - 32*z2*z3 - 160*z5))*
 Delta[1 - x];
dPgg2reg=CA*NF^2*TF^2*((16*(-107 + 115*x))/27 + (256*(1 + x)*z2)/9 + 
   (16*(-56 + 67*x)*H[0, x])/27 - (64*(1 + x)*H[0, x]^2)/9 + 
   (656*(-1 + x)*H[1, x])/9 - (256*(1 + x)*H[0, 1, x])/9) + 
 CA^2*NF*TF*((-16*(-5935 + 5726*x))/27 + 
   (16*(-539 - 960*x - 425*x^2 + 36*x^3)*z2)/(9*(1 + x)) + 
   (48*(13 + 23*x)*z2^2)/5 + (64*(48 - 78*x + 26*x^2 + 5*x^3)*z3)/
    (3*(-1 + x)) - (32*(1 + x)*(2 - 9*x + 2*x^2)*z2*H[-1, x])/x + 
   ((8*(-2350 - 5295*x + 7681*x^2))/(27*(-1 + x)) + 
     (16*(-59 - 2*x + 69*x^2 + 16*x^3)*z2)/(3*(1 + x)) - 384*z3 + 
     (32*(18 - 233*x - 462*x^2 - 233*x^3 + 18*x^4)*H[-1, x])/(9*x*(1 + x)) - 
     (32*(1 + x)*(2 - 35*x + 2*x^2)*H[-1, x]^2)/(3*x))*H[0, x] + 
   ((-8*(-146 - 147*x + 110*x^2 + 67*x^3 + 36*x^4))/(9*(-1 + x)*(1 + x)) - 
     16*(5 + 3*x)*z2 + (16*(1 + x)*(4 - 31*x + 4*x^2)*H[-1, x])/(3*x))*
    H[0, x]^2 - (16*(1 - 12*x + 4*x^2)*H[0, x]^3)/9 + (8*H[0, x]^4)/3 + 
   ((-8696*(-1 + x))/9 + (32*(-1 + x)*(2 + 35*x + 2*x^2)*z2)/(3*x) + 
     (128*(29 - 48*x + 29*x^2)*H[0, x])/(9*(-1 + x)) - 
     (8*(25 - 54*x + 25*x^2)*H[0, x]^2)/(3*(-1 + x)))*H[1, x] + 
   ((-32*(18 - 233*x - 462*x^2 - 233*x^3 + 18*x^4))/(9*x*(1 + x)) - 
     192*(-1 + x)*z2 + (64*(1 + x)*(2 - 35*x + 2*x^2)*H[-1, x])/(3*x) - 
     (128*(-1 - 2*x^2 + 2*x^3)*H[0, x])/(3*(-1 + x)*x) + 
     96*(-1 + x)*H[0, x]^2)*H[0, -1, x] + 192*(-1 + x)*H[0, -1, x]^2 + 
   ((-16*(1 + x)*(-229 + 108*z2))/9 + (128*(1 + x)^3*H[-1, x])/(3*x) + 
     (16*(33 - 54*x + 17*x^2)*H[0, x])/(3*(-1 + x)) + 48*(1 + x)*H[0, x]^2)*
    H[0, 1, x] + ((-64*(1 + x)*(2 - 35*x + 2*x^2))/(3*x) - 
     384*(-1 + x)*H[0, x])*H[0, -1, -1, x] - (128*(1 + x)^3*H[0, -1, 1, x])/
    (3*x) + ((-32*(4 + 31*x + 16*x^2 - 47*x^3 + 4*x^4))/(3*(-1 + x)*x) - 
     64*(-5 + x)*H[0, x])*H[0, 0, -1, x] + 
   ((-32*(19 - 54*x + 27*x^2 + 4*x^3))/(3*(-1 + x)) - 192*(1 + x)*H[0, x])*
    H[0, 0, 1, x] - (128*(1 + x)^3*H[0, 1, -1, x])/(3*x) - 
   384*(1 + x)*H[0, 0, 0, -1, x] + 384*(1 + x)*H[0, 0, 0, 1, x]) + 
 CA^3*((-28*(-3293 + 3398*x))/9 + (32*(-504 - 400*x + 171*x^2)*z2)/
    (9*(1 + x)) - (32*(-112 - 70*x + 72*x^2 + 85*x^3)*z2^2)/
    (5*(-1 + x)*(1 + x)) + (16*(279 - 639*x + 294*x^2 + 55*x^3)*z3)/
    (3*(-1 + x)) + ((-16*(1 + x)*(11 + 14*x + 11*x^2)*z2)/x - 
     (384*(2 + 3*x + 2*x^2)*z3)/(1 + x))*H[-1, x] + 
   (256*(2 + 3*x + 2*x^2)*z2*H[-1, x]^2)/(1 + x) + 
   ((4*(-24697 - 15336*x + 39997*x^2))/(27*(-1 + x)) + 
     (16*(-122 + 259*x + 436*x^2 + 44*x^3)*z2)/(3*(1 + x)) - 
     (64*(-6 - 6*x + 5*x^2)*z3)/((-1 + x)*(1 + x)) + 
     ((-32*(377 + 888*x + 377*x^2))/(9*(1 + x)) - (576*(2 + 3*x + 2*x^2)*z2)/
        (1 + x))*H[-1, x] - (16*(1 + x)*(11 - 74*x + 11*x^2)*H[-1, x]^2)/
      (3*x))*H[0, x] + ((-4*(3057 - 5003*x - 3057*x^2 + 5539*x^3))/
      (9*(-1 + x)*(1 + x)) + (32*(11 + 5*x - 11*x^2 + 3*x^3)*z2)/
      ((-1 + x)*(1 + x)) + (16*(1 + x)*(11 + 184*x + 11*x^2)*H[-1, x])/
      (3*x) - (192*(2 + 3*x + 2*x^2)*H[-1, x]^2)/(1 + x))*H[0, x]^2 + 
   ((-16*(-158 + 87*x + 11*x^2))/9 + (256*(2 + 3*x + 2*x^2)*H[-1, x])/
      (3*(1 + x)))*H[0, x]^3 - (16*(7 - 2*x - 7*x^2 + 4*x^3)*H[0, x]^4)/
    (3*(-1 + x)*(1 + x)) + ((-16*(-1 + x))/9 + 
     (16*(-1 + x)*(11 + 74*x + 11*x^2)*z2)/(3*x) + (192*(2 - 3*x + 2*x^2)*z3)/
      (-1 + x) + ((-16*(365 - 462*x + 365*x^2))/(9*(-1 + x)) + 
       (192*(2 - 3*x + 2*x^2)*z2)/(-1 + x))*H[0, x] - 
     (8*(244 - 477*x + 244*x^2)*H[0, x]^2)/(3*(-1 + x)) - 
     (128*(2 - 3*x + 2*x^2)*H[0, x]^3)/(3*(-1 + x)))*H[1, x] - 
   (64*(2 - 3*x + 2*x^2)*H[0, x]^2*H[1, x]^2)/(-1 + x) + 
   ((32*(377 + 888*x + 377*x^2))/(9*(1 + x)) - 
     (128*(5 - 2*x - 3*x^2 + 3*x^3)*z2)/((-1 + x)*(1 + x)) + 
     (32*(1 + x)*(11 - 74*x + 11*x^2)*H[-1, x])/(3*x) + 
     ((-32*(-11 - 194*x + 160*x^2 + 56*x^3))/(3*(-1 + x)*x) + 
       (512*(2 + 3*x + 2*x^2)*H[-1, x])/(1 + x))*H[0, x] + 
     (32*(-4 + 3*x + 5*x^2)*H[0, x]^2)/((-1 + x)*(1 + x)) + 
     (128*(2 - 3*x + 2*x^2)*H[0, x]*H[1, x])/(-1 + x))*H[0, -1, x] + 
   (64*(4 - 7*x + 4*x^2)*H[0, -1, x]^2)/(-1 + x) + 
   ((368*(1 + x))/9 - (128*(-1 - 2*x + x^2 + 3*x^3)*z2)/((-1 + x)*(1 + x)) + 
     (32*(1 + x)*(11 + 58*x + 11*x^2)*H[-1, x])/(3*x) - 
     (256*(2 + 3*x + 2*x^2)*H[-1, x]^2)/(1 + x) + 
     ((16*(90 - 93*x + 14*x^2))/(3*(-1 + x)) + 
       (128*(2 + 3*x + 2*x^2)*H[-1, x])/(1 + x))*H[0, x] + 
     (32*(-7 + 3*x + 3*x^2)*H[0, x]^2)/(-1 + x) + 
     (128*(2 - 3*x + 2*x^2)*H[0, -1, x])/(-1 + x))*H[0, 1, x] + 
   ((-32*(1 + x)*(11 - 74*x + 11*x^2))/(3*x) - 
     (128*(-4 - 7*x + x^2 + 12*x^3)*H[0, x])/((-1 + x)*(1 + x)))*
    H[0, -1, -1, x] + ((-32*(1 + x)*(11 + 58*x + 11*x^2))/(3*x) + 
     (512*(2 + 3*x + 2*x^2)*H[-1, x])/(1 + x) - (256*x*(-1 + 2*x^2)*H[0, x])/
      ((-1 + x)*(1 + x)))*H[0, -1, 1, x] + 
   ((-32*(11 + 204*x - 320*x^2 + 72*x^3 + 11*x^4))/(3*(-1 + x)*x) - 
     (256*(2 + 3*x + 2*x^2)*H[-1, x])/(1 + x) - 
     (128*(-11 - 4*x + 8*x^2 + 9*x^3)*H[0, x])/((-1 + x)*(1 + x)) - 
     (256*(2 - 3*x + 2*x^2)*H[1, x])/(-1 + x))*H[0, 0, -1, x] + 
   ((-32*(19 - 96*x + 77*x^2 + 11*x^3))/(3*(-1 + x)) + 
     (256*(2 + 3*x + 2*x^2)*H[-1, x])/(1 + x) - 
     (128*(-3 - x + 2*x^2 + x^3)*H[0, x])/((-1 + x)*(1 + x)))*H[0, 0, 1, x] + 
   ((-32*(1 + x)*(11 + 58*x + 11*x^2))/(3*x) + 
     (512*(2 + 3*x + 2*x^2)*H[-1, x])/(1 + x) - (256*x*(-1 + 2*x^2)*H[0, x])/
      ((-1 + x)*(1 + x)))*H[0, 1, -1, x] - 
   (512*(2 + 3*x + 2*x^2)*H[0, -1, -1, 1, x])/(1 + x) - 
   (512*(2 + 3*x + 2*x^2)*H[0, -1, 1, -1, x])/(1 + x) + 
   (256*(2 + 3*x + 2*x^2)*H[0, 0, -1, -1, x])/(1 + x) - 
   (256*(2 + 3*x + 2*x^2)*H[0, 0, -1, 1, x])/(1 + x) + 
   (64*(38 + 63*x + 38*x^2)*H[0, 0, 0, -1, x])/(1 + x) + 
   (64*(2 + x)*(1 + 2*x)*H[0, 0, 0, 1, x])/(1 + x) - 
   (256*(2 + 3*x + 2*x^2)*H[0, 0, 1, -1, x])/(1 + x) - 
   (512*(2 + 3*x + 2*x^2)*H[0, 1, -1, -1, x])/(1 + x)) + 
 CF^2*NF*TF*(-256*(-1 + x) + 16*(16 - 19*x + 8*x^2)*z2 + 32*(9 + 13*x)*z2^2 - 
   64*(5 + 21*x)*z3 + 512*(1 + x)*z2*H[-1, x] + 
   (80*(-5 + 2*x) - 64*(-4 + x)*z2 + 64*(-1 + 7*x)*z3 + 
     (64*(1 + x)*(2 + 3*x + 2*x^2)*H[-1, x])/x + 512*(1 + x)*H[-1, x]^2)*
    H[0, x] + (-8*(46 + 3*x + 8*x^2) + 64*(1 + x)*z2 - 256*(1 + x)*H[-1, x])*
    H[0, x]^2 + (32*(-7 + 3*x)*H[0, x]^3)/3 - (16*(1 + x)*H[0, x]^4)/3 + 
   (16*(-1 + x)*(-41 + 32*z2) + 224*(-1 + x)*H[0, x] - 
     176*(-1 + x)*H[0, x]^2)*H[1, x] - 8*(-1 + x)*(13 + 20*H[0, x])*
    H[1, x]^2 - (160*(-1 + x)*H[1, x]^3)/3 + 
   ((-64*(1 + x)*(2 + 3*x + 2*x^2))/x - 256*(-1 + x)*z2 - 
     1024*(1 + x)*H[-1, x] - 512*(-1 + x)*H[0, x] + 128*(-1 + x)*H[0, x]^2)*
    H[0, -1, x] + 256*(-1 + x)*H[0, -1, x]^2 + 
   (16*(18 + 5*x) - 256*(1 + x)*z2 + 32*(-17 + 3*x)*H[0, x] + 
     96*(1 + x)*H[0, x]^2 + 320*(-1 + x)*H[1, x])*H[0, 1, x] - 
   64*(1 + x)*H[0, 1, x]^2 + (1024*(1 + x) - 512*(-1 + x)*H[0, x])*
    H[0, -1, -1, x] + (512*(-1 + 3*x) + 512*H[0, x])*H[0, 0, -1, x] + 
   (32*(15 + 7*x) - 384*(1 + x)*H[0, x])*H[0, 0, 1, x] + 
   (-64*(-7 + 8*x) + 128*(1 + x)*H[0, x])*H[0, 1, 1, x] - 
   768*(1 + x)*H[0, 0, 0, -1, x] + 448*(1 + x)*H[0, 0, 0, 1, x] + 
   64*(1 + x)*H[0, 0, 1, 1, x] + 128*(1 + x)*H[0, 1, 1, 1, x]) + 
 CF*(NF^2*TF^2*((9344*(-1 + x))/27 - (128*(-13 + 8*x)*z2)/9 - 
     (128*(1 + x)*z3)/3 + ((832*(-5 + x))/27 + (256*(1 + x)*z2)/3)*H[0, x] + 
     (32*(-7 + 23*x)*H[0, x]^2)/9 - (64*(1 + x)*H[0, x]^3)/9 + 
     ((1664*(-1 + x))/9 + (640*(-1 + x)*H[0, x])/3)*H[1, x] + 
     (160*(-1 + x)*H[1, x]^2)/3 + ((-128*(-2 + 7*x))/9 - 
       (256*(1 + x)*H[0, x])/3)*H[0, 1, x] + (256*(1 + x)*H[0, 0, 1, x])/3 - 
     (128*(1 + x)*H[0, 1, 1, x])/3) + CA*NF*TF*((8*(-30523 + 31018*x))/27 - 
     (16*(-848 - 341*x + 108*x^2)*z2)/9 - (32*(43 + 83*x)*z2^2)/5 - 
     (32*(-137 - 14*x + 20*x^2)*z3)/3 + (64*(1 + x)*(2 - 13*x + 2*x^2)*z2*
       H[-1, x])/x + ((-16*(8363 + 3362*x))/27 - 
       (32*(-56 + 43*x + 16*x^2)*z2)/3 - 64*(-9 + x)*z3 - 
       (32*(1 + x)*(18 - 79*x + 18*x^2)*H[-1, x])/(3*x) + 
       (64*(1 + x)*(2 - 47*x + 2*x^2)*H[-1, x]^2)/(3*x))*H[0, x] + 
     ((8*(-1723 + 692*x + 108*x^2))/9 + 192*(1 + x)*z2 - 
       (32*(1 + x)*(4 - 13*x + 4*x^2)*H[-1, x])/(3*x))*H[0, x]^2 + 
     (16*(-181 - 88*x + 8*x^2)*H[0, x]^3)/9 + (32*(-3 + 2*x)*H[0, x]^4)/3 + 
     ((18032*(-1 + x))/9 - (64*(-1 + x)*(2 + 47*x + 2*x^2)*z2)/(3*x) + 
       (832*(-1 + x)*H[0, x])/3 + 464*(-1 + x)*H[0, x]^2)*H[1, x] + 
     (40*(-1 + x)*(13 + 12*H[0, x])*H[1, x]^2)/3 + (160*(-1 + x)*H[1, x]^3)/
      3 + ((32*(1 + x)*(18 - 79*x + 18*x^2))/(3*x) + 512*(-1 + x)*z2 - 
       (128*(1 + x)*(2 - 47*x + 2*x^2)*H[-1, x])/(3*x) + 
       (64*(4 + 3*x + 39*x^2)*H[0, x])/(3*x) - 128*(-1 + x)*H[0, x]^2)*
      H[0, -1, x] - 512*(-1 + x)*H[0, -1, x]^2 + 
     ((-16*(326 + 497*x))/9 + 512*(1 + x)*z2 - (256*(1 + x)^3*H[-1, x])/
        (3*x) - (32*(-49 + 50*x)*H[0, x])/3 - 224*(1 + x)*H[0, x]^2 - 
       320*(-1 + x)*H[1, x])*H[0, 1, x] + 64*(1 + x)*H[0, 1, x]^2 + 
     ((128*(1 + x)*(2 - 47*x + 2*x^2))/(3*x) + 1024*(-1 + x)*H[0, x])*
      H[0, -1, -1, x] + (256*(1 + x)^3*H[0, -1, 1, x])/(3*x) + 
     ((64*(-4 - 15*x - 87*x^2 + 4*x^3))/(3*x) - 512*H[0, x])*H[0, 0, -1, x] + 
     ((32*(-43 + 56*x + 8*x^2))/3 + 640*(1 + x)*H[0, x])*H[0, 0, 1, x] + 
     (256*(1 + x)^3*H[0, 1, -1, x])/(3*x) + 
     ((32*(-49 + 41*x))/3 - 128*(1 + x)*H[0, x])*H[0, 1, 1, x] + 
     768*(1 + x)*H[0, 0, 0, -1, x] - 960*(1 + x)*H[0, 0, 0, 1, x] - 
     64*(1 + x)*H[0, 0, 1, 1, x] - 128*(1 + x)*H[0, 1, 1, 1, x]));
dPgg2pl=(128*CA*NF^2*TF^2)/(27*(-1 + x)) - (8*CA*CF*NF*TF*(-55 + 48*z3))/
  (3*(-1 + x)) + CA^3*((-4*(3675 - 2680*z2 + 792*z2^2))/(45*(-1 + x)) - 
   (176*z3)/(3*(-1 + x))) + CA^2*NF*TF*((-16*(-209 + 120*z2))/(27*(-1 + x)) + 
   (448*z3)/(3*(-1 + x)));

(* EOF                                                                      *)

